Exceptional Jordan spectra and fermion finite selectors and joint quark tests

We study an aligned direct-pairing construction of fermion masses from exceptional Jordan spectra. A coassociative restriction on an equal-diagonal Euclidean Albert element gives an equally spaced spectrum, while leaving its dimensionless spacing free. Restriction of the auxiliary symmetric cube to the monomial groups $\Delta(3n^2)$ and $\Delta(6n^2)$, for every $n\ge4$, classifies its invariant triplet selectors. Each triplet occurs once, but covariant mass operators retain substantial freedom beyond a fixed pairing. Our principal result is a complete joint quark test within this aligned class. Keeping a common spectral spacing and the centre ratio $s_u/s_d=2/3$, we allow every real spacing, all invariant triplets and independent positive hierarchy exponents in the two quark sectors. Logarithmic mass-shape ratios eliminate both exponents and reduce the down-sector constraint to seven inverse branches. Outward-rounded interval bounds show that every branch fails the up-sector test in the published marginal-input boxes at nine Standard Model benchmarks from the electroweak scale to $10^{16}\,\mathrm{GeV}$. The result also survives explicit padding for printed-number rounding. These boxes carry no joint confidence level and do not include model-dependent theoretical corrections. Earlier monomial prescriptions and one-parameter modular models provide complementary comparisons. The results constrain a specified mass law while leaving the broader Clifford-Jordan programme open. Reproducibility code is supplied.

==> anc/CHANGELOG.txt <==
Version 9 -- 10 November 2026

Title: Exceptional Jordan spectra and fermion masses: finite selectors and joint quark tests

Scientific additions to the preceding version:

1. Classifies every invariant rank-three selector of the specified monomial
   actions on Sym^3(C^3), for all n>=4, including embedding multiplicities
   and constant invariant metrics. Distinguishes irreducibility from
   faithfulness when a central Z_3 acts trivially.
2. Counts 28/16 degree-six covariant polynomial laws on real diagonal
   backgrounds and gives a positive, kernel-preserving polynomial family.
3. Extends the quark test to all real spectral spacings, all allowed triplet
   pairs, and independent positive hierarchy exponents. Logarithmic shapes
   remove the exponents. Seven inverse branches exhaust the down-sector
   possibilities; directed interval bounds rule out simultaneous up-sector
   agreement in the nine published marginal-input boxes at the retained
   common spacing and centre ratio s_u/s_d=2/3.
4. Adds explicit source-precision records and conditional rounding padding.
   Separates marginal-input boxes, confidence statements and theoretical
   matching uncertainties.
5. Distinguishes inherited selector order from sorted lepton mass order and
   explains the shared left-handed quark-representation constraint.
6. Compares the construction with one-parameter modular models, distinguishing
   a unique embedding from a unique Yukawa contraction and physical kinetic
   normalization. Adds the new certificate and journal submission material.

The empirical central values and quoted marginal errors are unchanged.
The stronger joint-quark result concerns a specified mass law; it is not a
complete matter construction or a derivation of the observed mass ratios.


==> anc/README.txt <==
Exceptional Jordan spectra and fermion masses: finite selectors and joint quark tests
Tejinder P. Singh
Tata Institute of Fundamental Research, Homi Bhabha Road, Mumbai 400005, India
Corresponding author: tpsingh@tifr.res.in
Version 9, 10 November 2026

SUPPLEMENTARY DATA AND CODE

The manuscript is jordan_mass_relations_v9.tex. The tex/ directory contains
four generated tables and two macro files needed to compile it. All empirical
inputs, conventions and provenance are recorded in anc/. No network access
or experimental data download is needed to run the supplied checks.

RUN THE CHECKS FROM THE PACKAGE ROOT

    python3 anc/reproduce.py --check
    python3 anc/verify_selectors.py --check
    python3 anc/verify_joint_quarks.py --check
    python3 anc/verify_mass_map.py

The first three programs use only the Python 3 standard library. Omitting
--check regenerates their recorded JSON/CSV outputs and the corresponding
TeX inputs. The final program requires NumPy and SymPy and writes
verification_results.json. Versions used for verification: Python 3.12,
NumPy 2.3.5, SymPy 1.14.0. Numerical residuals can vary slightly with the
installed libraries; the assertions use explicit tolerances.

reproduce.py regenerates the earlier monomial comparison, the nine-scale
diagnostics and numerical macros. Its algebra_checks.py module checks finite
octonionic and Clifford examples, charges, anomaly sums and mass identities.

verify_selectors.py enumerates the four finite groups at n=4,8, checks
character orthogonality in exact cyclotomic arithmetic, and verifies the
selector, commutant and polynomial-law counts. An integer character-difference
test supplies the separation criterion for every n>=4. The program also
checks the positive polynomial deformation and retains the more restricted
positive-spectrum tests and a down-sector example outside that subdomain.
Those auxiliary tests are distinct from the complete joint test below.

verify_joint_quarks.py supplies the principal joint-quark certificate. It
uses 80-digit directed decimal interval arithmetic, outward-enclosed natural
logarithms, monotone inverse bisection and exact-rational arithmetic checks.
It verifies seven exhaustive inverse branches and 21 up-selector enclosures,
allowing all real spacings and separate positive sector exponents at the
fixed centre ratio s_u/s_d=2/3. It checks all nine published quark input boxes
and their printed-rounding-padded versions. The explicit source coefficient
strings in ahs_quark_rounding_units.json preserve trailing zeros; both values
and precision units are asserted from those strings. Outputs are
joint_quark_certificate.json, tex/joint_quark_table.tex and
tex/joint_scale_table.tex. The branch-completeness argument is in the paper.

verify_mass_map.py checks the real-linear equivariant class on Herm(3), the
full-group and torus commutants, symbolic spacing-elimination identities,
chiral/auxiliary covariance, orbit metrics, and power-map homogeneity and
kernels. Random numerical examples use fixed seeds.

INPUT AND UNCERTAINTY CONVENTIONS

The nine Standard Model benchmark sets come from Antusch, Hinze and Saad,
arXiv:2510.01312v2, Eq. (2.4) and Table 2, using their PDG-2024 input set.
The published running is an input; SMDR and the renormalization-group
integration are not rerun. The supplied marginal half-widths describe
parametric uncertainties. The Cartesian boxes have no assigned joint
confidence level and do not include model-dependent theoretical corrections.

Under the explicit convention of rounding to nearest, each marginal interval
is padded by half the sum of its centre and error last-place units. This
covers printed-number rounding, not missing theoretical uncertainty. The
shape-box bounds use exact monotonic endpoint extrema. Earlier linear error
summaries and historical comparisons are identified separately in the text.
PDG-2026 low-energy intervals retain their 90% CL convention.

BUILD THE ARTICLE

    pdflatex jordan_mass_relations_v9.tex
    pdflatex jordan_mass_relations_v9.tex

Ordinary TeX Live packages suffice. The bibliography and generated inputs
are included; BibTeX, shell escape and Python are unnecessary for compilation.
The article's mathematical claims remain restricted to its specified aligned
direct-pairing class and input boxes. No statistical exclusion probability or
general obstruction to algebraic fermion masses is inferred.


==> anc/ahs_quark_rounding_units.json <==
{
  "source": {
    "authors": "Stefan Antusch, Kevin Hinze and Shaikh Saad",
    "title": "Updated Running Quark and Lepton Parameters at Various Scales",
    "arxiv_version": "2510.01312v2",
    "url": "https://arxiv.org/html/2510.01312v2",
    "section": "PDG-2024 SM MSbar Yukawa inputs",
    "retrieved": "2026-11-10",
    "displayed_locations": {
      "MZ": "HTML lines 84-89, Eq. (4)",
      "1TeV_to_100TeV": "HTML lines 269-276, Table 2",
      "1e7_to_1e16": "HTML lines 288-295, Table 2"
    }
  },
  "notes": [
    "The source coefficient strings, including trailing zeros, were read from the arXiv v2 HTML math/table entries. Units were then computed from those strings and the displayed powers of ten; they were not inferred from anc/inputs.json.",
    "Each center and its marginal half-width have the same last displayed place in all 54 audited quark entries. The table headers scale u,d,s,c,b by 10^-6,10^-5,10^-4,10^-3,10^-2, respectively; top is unscaled.",
    "Displayed trailing zeros that numerical JSON may erase include MZ bottom 1.630, 10TeV charm 2.80, 10TeV top 0.7880, 100TeV bottom 1.130, 1e7 up uncertainty 0.10, 1e9 up center 3.90, and 1e12 strange center 1.50.",
    "Assuming rounding to nearest at the displayed precision, the interval covering rounding of both center and half-width is obtained by enlarging the half-width by (center_unit+error_unit)/2. Here the two units agree, so the enlargement is one common unit.",
    "Displayed precision is verified; the rounding-to-nearest convention is an explicit conventional rounding assumption, not a separate published uncertainty statement. This padding does not account for theoretical uncertainties or add a joint confidence interpretation."
  ],
  "number_of_pairs": 54,
  "different_center_error_precisions": [],
  "units": {
    "MZ": {
      "u": {
        "displayed_center_coefficient": "7.04",
        "displayed_error_coefficient": "0.15",
        "common_power_of_ten": -6,
        "center_unit": "0.00000001",
        "error_unit": "0.00000001",
        "source_location": "PDG-2024 M_Z block, Eq. (2.4) in PDF / (4) in HTML",
        "same_displayed_precision": true
      },
      "d": {
        "displayed_center_coefficient": "1.54",
        "displayed_error_coefficient": "0.02",
        "common_power_of_ten": -5,
        "center_unit": "0.0000001",
        "error_unit": "0.0000001",
        "source_location": "PDG-2024 M_Z block, Eq. (2.4) in PDF / (4) in HTML",
        "same_displayed_precision": true
      },
      "s": {
        "displayed_center_coefficient": "3.06",
        "displayed_error_coefficient": "0.04",
        "common_power_of_ten": -4,
        "center_unit": "0.000001",
        "error_unit": "0.000001",
        "source_location": "PDG-2024 M_Z block, Eq. (2.4) in PDF / (4) in HTML",
        "same_displayed_precision": true
      },
      "c": {
        "displayed_center_coefficient": "3.56",
        "displayed_error_coefficient": "0.06",
        "common_power_of_ten": -3,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "PDG-2024 M_Z block, Eq. (2.4) in PDF / (4) in HTML",
        "same_displayed_precision": true
      },
      "b": {
        "displayed_center_coefficient": "1.630",
        "displayed_error_coefficient": "0.009",
        "common_power_of_ten": -2,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "PDG-2024 M_Z block, Eq. (2.4) in PDF / (4) in HTML",
        "same_displayed_precision": true
      },
      "t": {
        "displayed_center_coefficient": "0.967",
        "displayed_error_coefficient": "0.004",
        "common_power_of_ten": 0,
        "center_unit": "0.001",
        "error_unit": "0.001",
        "source_location": "PDG-2024 M_Z block, Eq. (2.4) in PDF / (4) in HTML",
        "same_displayed_precision": true
      }
    },
    "1TeV": {
      "u": {
        "displayed_center_coefficient": "6.15",
        "displayed_error_coefficient": "0.14",
        "common_power_of_ten": -6,
        "center_unit": "0.00000001",
        "error_unit": "0.00000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "d": {
        "displayed_center_coefficient": "1.35",
        "displayed_error_coefficient": "0.02",
        "common_power_of_ten": -5,
        "center_unit": "0.0000001",
        "error_unit": "0.0000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "s": {
        "displayed_center_coefficient": "2.68",
        "displayed_error_coefficient": "0.03",
        "common_power_of_ten": -4,
        "center_unit": "0.000001",
        "error_unit": "0.000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "c": {
        "displayed_center_coefficient": "3.11",
        "displayed_error_coefficient": "0.05",
        "common_power_of_ten": -3,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "b": {
        "displayed_center_coefficient": "1.401",
        "displayed_error_coefficient": "0.009",
        "common_power_of_ten": -2,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "t": {
        "displayed_center_coefficient": "0.8616",
        "displayed_error_coefficient": "0.0043",
        "common_power_of_ten": 0,
        "center_unit": "0.0001",
        "error_unit": "0.0001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      }
    },
    "3TeV": {
      "u": {
        "displayed_center_coefficient": "5.84",
        "displayed_error_coefficient": "0.13",
        "common_power_of_ten": -6,
        "center_unit": "0.00000001",
        "error_unit": "0.00000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "d": {
        "displayed_center_coefficient": "1.28",
        "displayed_error_coefficient": "0.02",
        "common_power_of_ten": -5,
        "center_unit": "0.0000001",
        "error_unit": "0.0000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "s": {
        "displayed_center_coefficient": "2.54",
        "displayed_error_coefficient": "0.03",
        "common_power_of_ten": -4,
        "center_unit": "0.000001",
        "error_unit": "0.000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "c": {
        "displayed_center_coefficient": "2.95",
        "displayed_error_coefficient": "0.05",
        "common_power_of_ten": -3,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "b": {
        "displayed_center_coefficient": "1.321",
        "displayed_error_coefficient": "0.009",
        "common_power_of_ten": -2,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "t": {
        "displayed_center_coefficient": "0.8242",
        "displayed_error_coefficient": "0.0043",
        "common_power_of_ten": 0,
        "center_unit": "0.0001",
        "error_unit": "0.0001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      }
    },
    "10TeV": {
      "u": {
        "displayed_center_coefficient": "5.54",
        "displayed_error_coefficient": "0.13",
        "common_power_of_ten": -6,
        "center_unit": "0.00000001",
        "error_unit": "0.00000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "d": {
        "displayed_center_coefficient": "1.22",
        "displayed_error_coefficient": "0.02",
        "common_power_of_ten": -5,
        "center_unit": "0.0000001",
        "error_unit": "0.0000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "s": {
        "displayed_center_coefficient": "2.42",
        "displayed_error_coefficient": "0.03",
        "common_power_of_ten": -4,
        "center_unit": "0.000001",
        "error_unit": "0.000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "c": {
        "displayed_center_coefficient": "2.80",
        "displayed_error_coefficient": "0.05",
        "common_power_of_ten": -3,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "b": {
        "displayed_center_coefficient": "1.246",
        "displayed_error_coefficient": "0.009",
        "common_power_of_ten": -2,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "t": {
        "displayed_center_coefficient": "0.7880",
        "displayed_error_coefficient": "0.0044",
        "common_power_of_ten": 0,
        "center_unit": "0.0001",
        "error_unit": "0.0001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      }
    },
    "100TeV": {
      "u": {
        "displayed_center_coefficient": "5.07",
        "displayed_error_coefficient": "0.12",
        "common_power_of_ten": -6,
        "center_unit": "0.00000001",
        "error_unit": "0.00000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "d": {
        "displayed_center_coefficient": "1.12",
        "displayed_error_coefficient": "0.02",
        "common_power_of_ten": -5,
        "center_unit": "0.0000001",
        "error_unit": "0.0000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "s": {
        "displayed_center_coefficient": "2.22",
        "displayed_error_coefficient": "0.03",
        "common_power_of_ten": -4,
        "center_unit": "0.000001",
        "error_unit": "0.000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "c": {
        "displayed_center_coefficient": "2.57",
        "displayed_error_coefficient": "0.05",
        "common_power_of_ten": -3,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "b": {
        "displayed_center_coefficient": "1.130",
        "displayed_error_coefficient": "0.008",
        "common_power_of_ten": -2,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "t": {
        "displayed_center_coefficient": "0.7309",
        "displayed_error_coefficient": "0.0046",
        "common_power_of_ten": 0,
        "center_unit": "0.0001",
        "error_unit": "0.0001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      }
    },
    "1e7": {
      "u": {
        "displayed_center_coefficient": "4.39",
        "displayed_error_coefficient": "0.10",
        "common_power_of_ten": -6,
        "center_unit": "0.00000001",
        "error_unit": "0.00000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "d": {
        "displayed_center_coefficient": "0.97",
        "displayed_error_coefficient": "0.01",
        "common_power_of_ten": -5,
        "center_unit": "0.0000001",
        "error_unit": "0.0000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "s": {
        "displayed_center_coefficient": "1.93",
        "displayed_error_coefficient": "0.03",
        "common_power_of_ten": -4,
        "center_unit": "0.000001",
        "error_unit": "0.000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "c": {
        "displayed_center_coefficient": "2.22",
        "displayed_error_coefficient": "0.04",
        "common_power_of_ten": -3,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "b": {
        "displayed_center_coefficient": "0.961",
        "displayed_error_coefficient": "0.008",
        "common_power_of_ten": -2,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "t": {
        "displayed_center_coefficient": "0.6462",
        "displayed_error_coefficient": "0.0047",
        "common_power_of_ten": 0,
        "center_unit": "0.0001",
        "error_unit": "0.0001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      }
    },
    "1e9": {
      "u": {
        "displayed_center_coefficient": "3.90",
        "displayed_error_coefficient": "0.09",
        "common_power_of_ten": -6,
        "center_unit": "0.00000001",
        "error_unit": "0.00000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "d": {
        "displayed_center_coefficient": "0.87",
        "displayed_error_coefficient": "0.01",
        "common_power_of_ten": -5,
        "center_unit": "0.0000001",
        "error_unit": "0.0000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "s": {
        "displayed_center_coefficient": "1.72",
        "displayed_error_coefficient": "0.02",
        "common_power_of_ten": -4,
        "center_unit": "0.000001",
        "error_unit": "0.000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "c": {
        "displayed_center_coefficient": "1.98",
        "displayed_error_coefficient": "0.04",
        "common_power_of_ten": -3,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "b": {
        "displayed_center_coefficient": "0.844",
        "displayed_error_coefficient": "0.007",
        "common_power_of_ten": -2,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "t": {
        "displayed_center_coefficient": "0.5838",
        "displayed_error_coefficient": "0.0048",
        "common_power_of_ten": 0,
        "center_unit": "0.0001",
        "error_unit": "0.0001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      }
    },
    "1e12": {
      "u": {
        "displayed_center_coefficient": "3.37",
        "displayed_error_coefficient": "0.08",
        "common_power_of_ten": -6,
        "center_unit": "0.00000001",
        "error_unit": "0.00000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "d": {
        "displayed_center_coefficient": "0.75",
        "displayed_error_coefficient": "0.01",
        "common_power_of_ten": -5,
        "center_unit": "0.0000001",
        "error_unit": "0.0000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "s": {
        "displayed_center_coefficient": "1.50",
        "displayed_error_coefficient": "0.02",
        "common_power_of_ten": -4,
        "center_unit": "0.000001",
        "error_unit": "0.000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "c": {
        "displayed_center_coefficient": "1.71",
        "displayed_error_coefficient": "0.03",
        "common_power_of_ten": -3,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "b": {
        "displayed_center_coefficient": "0.719",
        "displayed_error_coefficient": "0.006",
        "common_power_of_ten": -2,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "t": {
        "displayed_center_coefficient": "0.5138",
        "displayed_error_coefficient": "0.0048",
        "common_power_of_ten": 0,
        "center_unit": "0.0001",
        "error_unit": "0.0001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      }
    },
    "1e16": {
      "u": {
        "displayed_center_coefficient": "2.87",
        "displayed_error_coefficient": "0.07",
        "common_power_of_ten": -6,
        "center_unit": "0.00000001",
        "error_unit": "0.00000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "d": {
        "displayed_center_coefficient": "0.65",
        "displayed_error_coefficient": "0.01",
        "common_power_of_ten": -5,
        "center_unit": "0.0000001",
        "error_unit": "0.0000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "s": {
        "displayed_center_coefficient": "1.29",
        "displayed_error_coefficient": "0.02",
        "common_power_of_ten": -4,
        "center_unit": "0.000001",
        "error_unit": "0.000001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "c": {
        "displayed_center_coefficient": "1.45",
        "displayed_error_coefficient": "0.03",
        "common_power_of_ten": -3,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "b": {
        "displayed_center_coefficient": "0.606",
        "displayed_error_coefficient": "0.006",
        "common_power_of_ten": -2,
        "center_unit": "0.00001",
        "error_unit": "0.00001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      },
      "t": {
        "displayed_center_coefficient": "0.4454",
        "displayed_error_coefficient": "0.0048",
        "common_power_of_ten": 0,
        "center_unit": "0.0001",
        "error_unit": "0.0001",
        "source_location": "Table 2, PDG-2024 SM inputs",
        "same_displayed_precision": true
      }
    }
  },
  "numerical_crosscheck": "All 54 center/error pairs agree exactly with output/v9_epjp/anc/inputs.json when read with Decimal."
}


==> anc/algebra_checks.py <==
"""Finite Jordan and Clifford checks for the accompanying manuscript.

These exact examples and explicit small operator constructions supplement
its general proofs. Rank checks use small integer/complex matrices.
"""
from fractions import Fraction as F

def zeros(n):
    return [[0 for _ in range(n)] for _ in range(n)]


def eye(n):
    return [[int(i == j) for j in range(n)] for i in range(n)]


def add(a, b):
    return [[x+y for x, y in zip(ar, br)] for ar, br in zip(a, b)]


def scale(c, a):
    return [[c*x for x in row] for row in a]


def mul(a, b):
    return [[sum(x*y for x, y in zip(row, col)) for col in zip(*b)] for row in a]


def adj(a):
    return [[x.conjugate() if hasattr(x, 'conjugate') else x for x in col] for col in zip(*a)]


def comm(a, b):
    return add(mul(a, b), scale(-1, mul(b, a)))


def rank(a):
    a=[list(map(complex, row)) for row in a]
    row=0
    for col in range(len(a[0])):
        pivot=next((r for r in range(row,len(a)) if abs(a[r][col]) > 1e-12), None)
        if pivot is None:
            continue
        a[row],a[pivot]=a[pivot],a[row]
        val=a[row][col]
        a[row]=[x/val for x in a[row]]
        for r in range(len(a)):
            if r != row:
                val=a[r][col]
                a[r]=[x-val*y for x,y in zip(a[r],a[row])]
        row+=1
        if row == len(a):
            break
    return row


def qbar(q):
    return [q[0],-q[1],-q[2],-q[3]]


def qmul(a,b):
    w,x,y,z=a;v,r,s,t=b
    return [w*v-x*r-y*s-z*t,w*r+x*v+y*t-z*s,
            w*s-x*t+y*v+z*r,w*t+x*s-y*r+z*v]


def oadd(a,b):
    return [x+y for x,y in zip(a,b)]


def oscale(c,a):
    return [c*x for x in a]


def obar(o):
    return qbar(o[:4])+[-x for x in o[4:]]


def omul(x,y):
    a,b=x[:4],x[4:];c,d=y[:4],y[4:]
    first=oadd(qmul(a,c),oscale(-1,qmul(qbar(d),b)))
    second=oadd(qmul(d,a),qmul(b,qbar(c)))
    return first+second


def omatmul(a,b):
    n=len(a)
    return [[list(map(sum,zip(*(omul(a[i][k],b[k][j]) for k in range(n)))))
             for j in range(n)] for i in range(n)]


def algebra_checks():
    zero=[0]*8
    basis=[[int(i==j) for i in range(8)] for j in range(8)]
    for x in basis[4:]:
        for y in basis[4:]:
            for z in basis[4:]:
                assert omul(omul(x,y),z)[0] == 0
    jordan_cases=0
    triples=[(basis[4],basis[5],basis[6]),
             ([0]*4+[1,2,0,-1],[0]*4+[0,1,3,0],[0]*4+[2,-1,0,1]),
             (basis[4],zero,basis[7]),(zero,zero,zero)]
    for x,y,z in triples:
        yy=[[zero,x,obar(z)],[obar(x),zero,y],[z,obar(y),zero]]
        sq=omatmul(yy,yy)
        left,right=omatmul(sq,yy),omatmul(yy,sq)
        cube=[[oscale(F(1,2),oadd(left[i][j],right[i][j])) for j in range(3)] for i in range(3)]
        delta2=sum(t*t for vec in (x,y,z) for t in vec)
        assert cube == [[oscale(delta2,yy[i][j]) for j in range(3)] for i in range(3)]
        jordan_cases+=1
    zz=[[1j,1,0],[1,-1j,0],[0,0,0]]
    assert mul(zz,zz)==zeros(3) and rank(zz)==1

    ann=[]
    for j in range(3):
        a=zeros(8)
        for k in range(8):
            if k & (1<<j):
                a[k^(1<<j)][k]=(-1)**((k & ((1<<j)-1)).bit_count())
        ann.append(a)
    for i,a in enumerate(ann):
        for j,b in enumerate(ann):
            assert add(mul(a,adj(b)),mul(adj(b),a))==(eye(8) if i==j else zeros(8))
            assert add(mul(a,b),mul(b,a))==zeros(8)
    p0=eye(8);number=zeros(8)
    for a in ann:
        n=mul(adj(a),a)
        p0=mul(p0,add(eye(8),scale(-1,n)))
        number=add(number,n)
    assert mul(p0,p0)==p0 and rank(p0)==1
    counts=[sum(number[i][i]==j for i in range(8)) for j in range(4)]
    assert counts==[1,3,3,1]

    left=[]
    for e in basis[1:]:
        columns=[omul(e,v) for v in basis]
        left.append([list(row) for row in zip(*columns)])
    for i,l in enumerate(left):
        assert adj(l)==scale(-1,l)
        for j,k in enumerate(left):
            assert add(mul(l,k),mul(k,l))==(scale(-2,eye(8)) if i==j else zeros(8))
    ad=scale(F(1,2),add(left[0],scale(1j,left[1])))
    aa=scale(F(1,2),add(scale(-1,left[0]),scale(1j,left[1])))
    assert adj(aa)==ad
    assert add(mul(aa,ad),mul(ad,aa))==eye(8)
    assert add(mul(scale(-1,aa),ad),mul(ad,scale(-1,aa)))==scale(-1,eye(8))
    pp=scale(F(1,2),add(eye(8),scale(1j,left[6])))
    assert mul(pp,pp)==pp and rank(pp)==4
    assert mul(scale(0.5j,left[6]),scale(0.5j,left[6]))==scale(F(1,4),eye(8))

    nvals=[0,1,1,1,2,2,2,3]
    charges=[F(x,3) for x in nvals]+[F(-x,3) for x in nvals]
    qq=zeros(16)
    for i,x in enumerate(charges): qq[i][i]=x
    tp=zeros(16);tp[0][15]=1
    for a in range(3): tp[4+a][9+a]=1
    tm=adj(tp);t3=scale(F(1,2),comm(tp,tm));hy=add(qq,scale(-1,t3))
    expected=[F(-1,2)]+[F(1,3)]*3+[F(1,6)]*3+[F(1),F(0)]+[F(1,6)]*3+[F(-2,3)]*3+[F(-1,2)]
    assert [hy[i][i] for i in range(16)]==expected
    assert comm(t3,tp)==tp and comm(hy,tp)==zeros(16)
    assert comm(qq,tp)==tp
    assert sum(expected)==0 and sum(x**3 for x in expected)==0
    assert 2*F(1,6)+F(-2,3)+F(1,3)==0
    assert 3*F(1,6)+F(-1,2)==0
    assert 2-1-1==0 and (3+1)%2==0

    for delta in [F(2,5),F(1,2),F(3,5),F(5,8)]:
        d=(1+delta)/(1-delta);b=d*(1+delta)
        c=(F(2,3)+delta)/(F(2,3)-delta)
        t=F(2,3)/(F(2,3)-delta)
        e=d*(delta+F(1,3))/(delta-F(1,3))
        assert c==2*t-1 and b==2*d*d/(d+1)
        assert c==(5*d-1)/(5-d) and e==d*(2*d-1)/(d-2)
    return {
        'coassociative_basis_triples':64,
        'exact_Jordan_cubic_examples':jordan_cases,
        'nilpotent_complex_Jordan_example':'checked',
        'CAR_and_primitive_Fock_projector':'checked',
        'occupation_multiplicities':counts,
        'octonionic_left_generator_relations':'checked',
        'rank_of_left_coefficient_idempotent':4,
        'weak_hypercharge_module_and_SM_anomaly_sums':'checked',
        'mass_identity_rational_examples':4,
        'scope':'Finite examples and explicit operator checks supplement the written proofs; no claim of computer formalization.'
    }




==> anc/arxiv_abstract.txt <==
We study an aligned direct-pairing construction of fermion masses from exceptional Jordan spectra. A coassociative restriction on an equal-diagonal Euclidean Albert element gives an equally spaced spectrum, while leaving its dimensionless spacing free. Restriction of the auxiliary symmetric cube to the monomial groups $\Delta(3n^2)$ and $\Delta(6n^2)$, for every $n\ge4$, classifies its invariant triplet selectors. Each triplet occurs once, but covariant mass operators retain substantial freedom beyond a fixed pairing. Our principal result is a complete joint quark test within this aligned class. Keeping a common spectral spacing and the centre ratio $s_u/s_d=2/3$, we allow every real spacing, all invariant triplets and independent positive hierarchy exponents in the two quark sectors. Logarithmic mass-shape ratios eliminate both exponents and reduce the down-sector constraint to seven inverse branches. Outward-rounded interval bounds show that every branch fails the up-sector test in the published marginal-input boxes at nine Standard Model benchmarks from the electroweak scale to $10^{16}\,\mathrm{GeV}$. The result also survives explicit padding for printed-number rounding. These boxes carry no joint confidence level and do not include model-dependent theoretical corrections. Earlier monomial prescriptions and one-parameter modular models provide complementary comparisons. The results constrain a specified mass law while leaving the broader Clifford-Jordan programme open. Reproducibility code is supplied.


==> anc/comparison.csv <==
ratio,ansatz,SM_benchmark,linear_bound,offset_percent
sqrt(m_u/m_e),2.0,1.5921655566989563,0.017065187409442045,25.615077627141282
sqrt(m_d/m_e),3.0,2.3548446153335605,0.01544382832514595,27.39694077755759
sqrt(m_s/m_d),4.159591794226542,4.4575923849237125,0.05807999584804259,-6.685236445240161
sqrt(m_b/m_s),6.70681115275729,7.298491204092058,0.0678517657351435,-8.106881748422612
sqrt(m_c/m_u),23.55755076535925,22.48737019266188,0.42906746465346146,4.759029461998132
sqrt(m_t/m_c),12.278775382679623,16.481177551472044,0.17297356149991433,-25.49819122855743
sqrt(m_tau/m_mu),4.159591794226542,4.1214648810899535,0.0005544857591943539,0.9250815968740111
sqrt(m_mu/m_e),14.097486421442362,14.514277346887706,0.0018710801544143325,-2.8715926772249323


==> anc/inputs.json <==
{
  "version": "v9",
  "accessed": "2026-11-09",
  "conventions": {
    "benchmark": "Standard Model MSbar Yukawa couplings; rounded central values and symmetric marginal 1-sigma HPD half-widths from AHS",
    "uncertainties": "Half-widths used as Gaussian scales for first-order marginal-error bounds; no covariance matrix or theory-error distribution is inferred",
    "scale_evolution": "Published AHS evolution is used as input; SMDR, REAP and the joint likelihood are not independently rerun",
    "rounding": "Small changes in ratios computed from rounded table entries must not be interpreted as precisely resolved RG drift",
    "alpha_em": "alpha(0)=1/137.035999 only for an illustrative leading-order QED electron mass conversion at 2 GeV; not a full matching calculation"
  },
  "ahs_source": {
    "authors": "S. Antusch, K. Hinze and S. Saad",
    "title": "Updated Running Quark and Lepton Parameters at Various Scales",
    "journal": "Phys. Rev. D 113, 095011 (2026), doi:10.1103/fdcc-ycph",
    "arxiv": "2510.01312v2",
    "tables": "Eq. (2.4), printed p. 3 (PDF page 4), and Table 2, printed p. 13 (PDF page 14); MSbar, PDG 2024 input set",
    "url": "https://arxiv.org/pdf/2510.01312v2"
  },
  "scales_GeV": {
    "MZ": 91.1876,
    "1TeV": 1000.0,
    "3TeV": 3000.0,
    "10TeV": 10000.0,
    "100TeV": 100000.0,
    "1e7": 10000000.0,
    "1e9": 1000000000.0,
    "1e12": 1000000000000.0,
    "1e16": 1e+16
  },
  "yukawa": {
    "MZ": {
      "u": [
        7.04e-06,
        1.5e-07
      ],
      "d": [
        1.54e-05,
        2e-07
      ],
      "s": [
        0.000306,
        4e-06
      ],
      "c": [
        0.00356,
        6e-05
      ],
      "b": [
        0.0163,
        9e-05
      ],
      "t": [
        0.967,
        0.004
      ],
      "e": [
        2.77713e-06,
        3.6e-10
      ],
      "mu": [
        0.000585042,
        7.5e-08
      ],
      "tau": [
        0.0099378,
        1.4e-06
      ]
    },
    "1TeV": {
      "u": [
        6.15e-06,
        1.4e-07
      ],
      "d": [
        1.35e-05,
        2e-07
      ],
      "s": [
        0.000268,
        3e-06
      ],
      "c": [
        0.00311,
        5e-05
      ],
      "b": [
        0.01401,
        9e-05
      ],
      "t": [
        0.8616,
        0.0043
      ],
      "e": [
        2.8227e-06,
        6e-10
      ],
      "mu": [
        0.00059465,
        1.3e-07
      ],
      "tau": [
        0.010101,
        2e-06
      ]
    },
    "3TeV": {
      "u": [
        5.84e-06,
        1.3e-07
      ],
      "d": [
        1.28e-05,
        2e-07
      ],
      "s": [
        0.000254,
        3e-06
      ],
      "c": [
        0.00295,
        5e-05
      ],
      "b": [
        0.01321,
        9e-05
      ],
      "t": [
        0.8242,
        0.0043
      ],
      "e": [
        2.8402e-06,
        1.4e-09
      ],
      "mu": [
        0.00059833,
        3e-07
      ],
      "tau": [
        0.010163,
        5e-06
      ]
    },
    "10TeV": {
      "u": [
        5.54e-06,
        1.3e-07
      ],
      "d": [
        1.22e-05,
        2e-07
      ],
      "s": [
        0.000242,
        3e-06
      ],
      "c": [
        0.0028,
        5e-05
      ],
      "b": [
        0.01246,
        9e-05
      ],
      "t": [
        0.788,
        0.0044
      ],
      "e": [
        2.8492e-06,
        1.5e-09
      ],
      "mu": [
        0.00060022,
        3.2e-07
      ],
      "tau": [
        0.010196,
        5e-06
      ]
    },
    "100TeV": {
      "u": [
        5.07e-06,
        1.2e-07
      ],
      "d": [
        1.12e-05,
        2e-07
      ],
      "s": [
        0.000222,
        3e-06
      ],
      "c": [
        0.00257,
        5e-05
      ],
      "b": [
        0.0113,
        8e-05
      ],
      "t": [
        0.7309,
        0.0046
      ],
      "e": [
        2.8637e-06,
        2.4e-09
      ],
      "mu": [
        0.00060327,
        5e-07
      ],
      "tau": [
        0.010248,
        8e-06
      ]
    },
    "1e7": {
      "u": [
        4.39e-06,
        1e-07
      ],
      "d": [
        9.7e-06,
        1e-07
      ],
      "s": [
        0.000193,
        3e-06
      ],
      "c": [
        0.00222,
        4e-05
      ],
      "b": [
        0.00961,
        8e-05
      ],
      "t": [
        0.6462,
        0.0047
      ],
      "e": [
        2.8681e-06,
        3.9e-09
      ],
      "mu": [
        0.00060421,
        8.3e-07
      ],
      "tau": [
        0.010264,
        1.4e-05
      ]
    },
    "1e9": {
      "u": [
        3.9e-06,
        9e-08
      ],
      "d": [
        8.7e-06,
        1e-07
      ],
      "s": [
        0.000172,
        2e-06
      ],
      "c": [
        0.00198,
        4e-05
      ],
      "b": [
        0.00844,
        7e-05
      ],
      "t": [
        0.5838,
        0.0048
      ],
      "e": [
        2.8508e-06,
        5.4e-09
      ],
      "mu": [
        0.00060056,
        1.13e-06
      ],
      "tau": [
        0.010201,
        1.9e-05
      ]
    },
    "1e12": {
      "u": [
        3.37e-06,
        8e-08
      ],
      "d": [
        7.5e-06,
        1e-07
      ],
      "s": [
        0.00015,
        2e-06
      ],
      "c": [
        0.00171,
        3e-05
      ],
      "b": [
        0.00719,
        6e-05
      ],
      "t": [
        0.5138,
        0.0048
      ],
      "e": [
        2.7978e-06,
        7.2e-09
      ],
      "mu": [
        0.00058939,
        1.52e-06
      ],
      "tau": [
        0.010012,
        2.6e-05
      ]
    },
    "1e16": {
      "u": [
        2.87e-06,
        7e-08
      ],
      "d": [
        6.5e-06,
        1e-07
      ],
      "s": [
        0.000129,
        2e-06
      ],
      "c": [
        0.00145,
        3e-05
      ],
      "b": [
        0.00606,
        6e-05
      ],
      "t": [
        0.4454,
        0.0048
      ],
      "e": [
        2.6935e-06,
        9.1e-09
      ],
      "mu": [
        0.00056745,
        1.92e-06
      ],
      "tau": [
        0.009639,
        3.3e-05
      ]
    }
  },
  "pdg_2026": {
    "citation": "F. Takahashi et al. (Particle Data Group), Int. J. Mod. Phys. A 41, 2630011 (2026)",
    "quark_url": "https://pdg.lbl.gov/2026/tables/rpp2026-sum-quarks.pdf",
    "lepton_url": "https://pdg.lbl.gov/2026/tables/rpp2026-sum-leptons.pdf",
    "quark_scheme": "MSbar at 2 GeV for u, d and s; quoted intervals are labelled 90% CL",
    "u_MeV": [
      2.16,
      0.07
    ],
    "d_MeV": [
      4.7,
      0.07
    ],
    "s_MeV": [
      92.9,
      0.7
    ],
    "s_over_mud_central": 27.33,
    "u_over_d_central": 0.462,
    "lepton_convention": "Pole masses, MeV",
    "e_MeV": [
      0.51099895069,
      1.6e-10
    ],
    "mu_MeV": [
      105.6583755,
      2.3e-06
    ],
    "tau_MeV": [
      1776.93,
      0.09
    ]
  },
  "historical_2008": {
    "source": "Z.-z. Xing, H. Zhang and S. Zhou, Phys. Rev. D 77, 113016 (2008), Table II at MZ; arXiv:0712.1419v3",
    "url": "https://arxiv.org/pdf/0712.1419v3",
    "convention": "MSbar masses at MZ; [central, lower half-width, upper half-width]; MeV",
    "masses": {
      "s": [
        55.0,
        15.0,
        16.0
      ],
      "d": [
        2.9,
        1.19,
        1.24
      ],
      "b": [
        2890.0,
        90.0,
        90.0
      ]
    },
    "reconstruction": "Arithmetic mean of upper/lower half-widths followed by independent-error quadrature reproduces Teli-Singh Table III for the two down-sector ratios; this is a reconstruction of that historical comparison, not the bound used for AHS"
  },
  "qed_illustration": {
    "alpha_zero": 0.007297352573756914,
    "mu_MeV": 2000.0
  }
}


==> anc/joint_quark_certificate.json <==
{
  "version": "v9-epjp",
  "decimal_precision": 80,
  "scope": "All real spectral spacings, aligned invariant triplet selectors, direct pairing and independent positive sector power exponents; fixed s_u/s_d=2/3. Published marginal input boxes, not joint confidence regions.",
  "down_envelope": {
    "lower": "1.25",
    "upper": "1.36"
  },
  "up_data_envelope": {
    "lower": "0.89",
    "upper": "0.94"
  },
  "excluded_up_interval": {
    "lower": "0.881",
    "upper": "1.135"
  },
  "rounding_padding": "Each marginal half-width is enlarged by (source_center_unit+source_error_unit)/2 under explicit rounding to nearest; source precision and trailing zeros are recorded separately. No theoretical uncertainty is modelled.",
  "maximum_prediction_below_gap": "0.88097938200904064447282825259015235625052146305806186877584016238222069067884538",
  "minimum_prediction_above_gap": "1.1351003444819982873839303729349354462076851129285449163571244968526024763429961",
  "benchmarks": [
    {
      "scale": "MZ",
      "q_down": {
        "lower": "1.3122547243033279894320332609319165201352401494381130157653866417546904603120067",
        "upper": "1.3478870215978281526423878347873602347765947589723717416487822712881984801923576"
      },
      "q_up": {
        "lower": "0.89135350513924954201781657414130426836133828774873845497169459383135208248361551",
        "upper": "0.90913392228548363266901184373326081964454668129884977070573759780560253536244486"
      },
      "padded_q_down": {
        "lower": "1.3067257288997072212446557486201196495242520168341276759925445072990981913317408",
        "upper": "1.3536463982673935698978804414835361243988167157719192374789771172039217809989108"
      },
      "padded_q_up": {
        "lower": "0.89014886604774207015806794072055634289969302468632281674373651037868249146626560",
        "upper": "0.91038811168513870737473769983160135834435028014967712977257911611192884305705699"
      }
    },
    {
      "scale": "1TeV",
      "q_down": {
        "lower": "1.3067350703897742607422854464327173399385253035541525798320546888363758940946765",
        "upper": "1.3415773709402678625695391202392739279229843946721135519731452619780065849437845"
      },
      "q_up": {
        "lower": "0.89438196942114709366277264039496456841915729075002454752347151486167549724524552",
        "upper": "0.91242342050113134425044258192023336570284698227914769264817080095392365646140480"
      },
      "padded_q_down": {
        "lower": "1.3004298047501495151688950838558760464893353123651514189647275330546762218313194",
        "upper": "1.3481232728959154346772792321734897354517689001876200506445261831022133357422946"
      },
      "padded_q_up": {
        "lower": "0.89317115730026712314081488317217777138524396376069527868773022909226574882606097",
        "upper": "0.91368910579204313340761547207018973751653222727812923761785568364668615115818988"
      }
    },
    {
      "scale": "3TeV",
      "q_down": {
        "lower": "1.3042528399353717935382823345985889403396151815925022557730780784471357148644807",
        "upper": "1.3410104955313860111694223135598513558564138036193031732180392242790361113039786"
      },
      "q_up": {
        "lower": "0.89566364104245778729237869844062974886306314698782109894489559439452083105802986",
        "upper": "0.91418734328290151560990356582608784019507009032257817959740433126236989803959246"
      },
      "padded_q_down": {
        "lower": "1.2976119327850891586548112276224541810185697761362223869212342430710705674691831",
        "upper": "1.3479192778411401326754477418222180495214093933671524968513838376347323245629116"
      },
      "padded_q_up": {
        "lower": "0.89438751810211655673011478962043040195714569989014191330472073427710677750235835",
        "upper": "0.91552423261473228826133645534229907072319342645575362071930197174475939891554701"
      }
    },
    {
      "scale": "10TeV",
      "q_down": {
        "lower": "1.3001704794178344766153608665033796646500473059187549718007786149537837600944368",
        "upper": "1.3387374830255530998608483482811272696686841619455266438772582023535845539612309"
      },
      "q_up": {
        "lower": "0.89624004661120469467809327549568940917926268141909359861357578468202601281182030",
        "upper": "0.91580084049554982801951034968588206073022953793431764337467690297603349933203170"
      },
      "padded_q_down": {
        "lower": "1.2932177997773700049105926238117901455353975688827670326617701335256276567615393",
        "upper": "1.3459851333625172795922745978703933719474367324626171720343170164441386647491953"
      },
      "padded_q_up": {
        "lower": "0.89489639507856362298245265681120603446035233908060759710862653229859521789131614",
        "upper": "0.91721199423789793900647550898537459872620671304919506020048062143118104624300041"
      }
    },
    {
      "scale": "100TeV",
      "q_down": {
        "lower": "1.2952574822644960160403680295787194042041363344716002998594625458714695768620489",
        "upper": "1.3366931546259323197163356879642404857247400414157771306404535933236166600246814"
      },
      "q_up": {
        "lower": "0.89687493390701593790891346083841388694195374076956405495157600994608782525878947",
        "upper": "0.91770965824727220657801110411630034123152589028973424902544707858772654741908997"
      },
      "padded_q_down": {
        "lower": "1.2877044336869994406111695399978554241425798797803836530211139124793828452518917",
        "upper": "1.3445944788581381126518853023885723191436285169023440304589228707834189344289380"
      },
      "padded_q_up": {
        "lower": "0.89541292223001441125979569703209473276057557773055686513810631427697857858763082",
        "upper": "0.91925149207960843447989366836200206379432296313032402215782450614471710427747991"
      }
    },
    {
      "scale": "1e7",
      "q_down": {
        "lower": "1.2876766050583677096234416127427476928745723796507578606413663254454227765756049",
        "upper": "1.3262397444688966389891512487511913181699809247334931430614898737352098532955818"
      },
      "q_up": {
        "lower": "0.90132353086513581210636709844873458853405358345270100310262749519372389852076577",
        "upper": "0.92139394810211446387771496546861370709630548439226261794730437796089597980480862"
      },
      "padded_q_down": {
        "lower": "1.2790432203877494571837653431840437024980162734110498935753015967162177690374066",
        "upper": "1.3353173000204793902816312601807653623238077302849166640367773599621555688305716"
      },
      "padded_q_up": {
        "lower": "0.89962534402355313786382662013340615219978537315367246530187319901496189935555988",
        "upper": "0.92318040476795824732346692436529955014770725395901796292142617509901624091279530"
      }
    },
    {
      "scale": "1e9",
      "q_down": {
        "lower": "1.2879868176064422803107765625324567679501621586148298493873313138487234768077092",
        "upper": "1.3215592864326093730916081138098575460244112553064170285768137454724896446279036"
      },
      "q_up": {
        "lower": "0.90196130822220977869111920242792175962391539298545490415492036866212816507729417",
        "upper": "0.92377247712998452537266028427158288358111739381566866808695303474371143954206879"
      },
      "padded_q_down": {
        "lower": "1.2782763278854242955822648464133451418332716832647248644489079597976306502190285",
        "upper": "1.3316834473315373104085830631307289257352045869212179149154085052593033876964131"
      },
      "padded_q_up": {
        "lower": "0.90006097214805716608170963888225825170758286809500019576232177253513243318503585",
        "upper": "0.92578319733607443771462964923310028151482796123954665470778810754066791025261235"
      }
    },
    {
      "scale": "1e12",
      "q_down": {
        "lower": "1.2732217210418234981961582617954781005768953689057525468011646676621217029518851",
        "upper": "1.3106973912950503283363015614624633599292838061035244579356100856804228308444788"
      },
      "q_up": {
        "lower": "0.90556318509052293477792688979941282304186604789222070559299011623607119505702422",
        "upper": "0.92633760788101807748554543868177157958280904674032528948136368667097187808973201"
      },
      "padded_q_down": {
        "lower": "1.2621675736841132841805181302509399615694383698140839259631580100684850817413834",
        "upper": "1.3222861496553161569671893001041176936213329104809611142299871759213106736173865"
      },
      "padded_q_up": {
        "lower": "0.90335389328341948514735339444468796386766916357123341899005426751333569576276101",
        "upper": "0.92866384129523953721910787762233646612454157051444965325593396158627091762389109"
      }
    },
    {
      "scale": "1e16",
      "q_down": {
        "lower": "1.2667919673283771753784292213326683372907729974195393705532571215870994458825526",
        "upper": "1.3104417971376140662528887947999929004610155613111747505857566576802010212657163"
      },
      "q_up": {
        "lower": "0.90844237474575787765743936915269829317722236016773560433492694054055427427203069",
        "upper": "0.93188230786824707451643179187162755501174377481678791104973606381829834880812341"
      },
      "padded_q_down": {
        "lower": "1.2540198530149779041562319936101670535933619676769743894873784916368475494195187",
        "upper": "1.3239390772829863575533448048087603008770083658820072186377676705397387076745891"
      },
      "padded_q_up": {
        "lower": "0.90584245875299580840767042872608497298684095750118260693098378117869311182627858",
        "upper": "0.93464415461716097265527282124466489228430982999829397962111509390270487403465284"
      }
    }
  ],
  "branches": [
    {
      "branch": "0a",
      "down_selector": "W0",
      "inverse_branch": "high",
      "r_down": {
        "lower": "1.4830688086787130529562385641704237114267840104720298370322491439670525847915883",
        "upper": "1.5085226224467770906637456164122332519359940544911514082734964585941900283572181"
      },
      "x_up": {
        "lower": "0.17305702865186052087688941004397502263918620930335373668464543447531056550136371",
        "upper": "0.19729624831201226251473677207510271354994232374251680527187976655793603814039677"
      },
      "predictions": {
        "W0": {
          "q_up": {
            "lower": "4.0685200988645236494911077563040070498754851378910429813775977591152769007494261",
            "upper": "4.7784419840681754826416690343894715085263149504733379282015548641946363907777299"
          },
          "chamber": "0<x<1",
          "side": "above"
        },
        "Wplus": {
          "q_up": {
            "lower": "1.7939780503841315995731245860863402780913682968404144488886770641431355488753877",
            "upper": "1.9776699853164139765384505741353181565081939809418158974085706648344391432914682"
          },
          "chamber": "-1<x<1/2",
          "side": "above"
        },
        "Wminus": {
          "q_up": {
            "lower": "0.50564553612315994429998602982571263276844076812797936817364271370750110940150877",
            "upper": "0.55742042093874961406025769471583327973446995305503410080150831775257253740163041"
          },
          "chamber": "-1<x<1/2",
          "side": "below"
        }
      }
    },
    {
      "branch": "0b",
      "down_selector": "W0",
      "inverse_branch": "high",
      "r_down": {
        "lower": "2.7509824505274570573052311123315189418553605450686883712164238299400717546738804",
        "upper": "2.8126983094114671498938696447208635553598620848775909483226633086509066439262483"
      },
      "x_up": {
        "lower": "0.69743830968027567129606283906650358402771338602848831968602060986169913579842534",
        "upper": "0.70754399913066182374449787712181845214195666173216827133349889347694749906163966"
      },
      "predictions": {
        "W0": {
          "q_up": {
            "lower": "0.41333966683156118685609430174982461988098043857251589447153723635305332302947053",
            "upper": "0.43381857021652091329155138769482041894556310276601211952602214122923510330684280"
          },
          "chamber": "0<x<1",
          "side": "below"
        },
        "Wplus": {
          "q_up": {
            "lower": "3.1136915696985701285107625024698603410655524620022601442499582982132330960420612",
            "upper": "3.2986548872633805658497302125960243050246393215265705577669704930383102755949730"
          },
          "chamber": "1/2<x<1",
          "side": "above"
        },
        "Wminus": {
          "q_up": {
            "lower": "0.30315387155569244057452842968744471589660304817515644180564363036370802031089132",
            "upper": "0.32116218887306422495764728883832852081375814843667833218867825326612078030549184"
          },
          "chamber": "1/2<x<1",
          "side": "below"
        }
      }
    },
    {
      "branch": "+a",
      "down_selector": "Wplus",
      "inverse_branch": "high",
      "r_down": {
        "lower": "2.0837630938979565785149079124560477607277393367094473884433536279734908158722816",
        "upper": "2.1162750150794725561025974742355101623945371282394554089002600719094868142455824"
      },
      "x_up": {
        "lower": "0.53207963578207362986499523811932835098912638236347571586670192780333749105880679",
        "upper": "0.54357792498629186010537678133565076063768529462740261121872784309984787353116687"
      },
      "predictions": {
        "W0": {
          "q_up": {
            "lower": "0.83966263903233074230298613891856834280235476307123182408522081542110291562227101",
            "upper": "0.87941791557227483200909928255214418772740034687979009037434352559518752873463449"
          },
          "chamber": "0<x<1",
          "side": "below"
        },
        "Wplus": {
          "q_up": {
            "lower": "16.710548694916626002113275725583772232859188883051185778906919258269749494983659",
            "upper": "22.879317804446717081071685009668568692504932527384023635806969853076611381174917"
          },
          "chamber": "1/2<x<1",
          "side": "above"
        },
        "Wminus": {
          "q_up": {
            "lower": "0.043707596902458546306885151607807191021777048903766089464791088551235255533995900",
            "upper": "0.059842439542646585934140987918678488604017289353594854594559862776273849428019608"
          },
          "chamber": "1/2<x<1",
          "side": "below"
        }
      }
    },
    {
      "branch": "+b",
      "down_selector": "Wplus",
      "inverse_branch": "high",
      "r_down": {
        "lower": "9.0090261666753407168253386778170011589052003618964611255209185454044572630150085",
        "upper": "11.217089893736441660482161167172364588054766041141227806828695642138568264178920"
      },
      "x_up": {
        "lower": "0.94457337775388117777923386391483918940826081624235934406217164297025289812436561",
        "upper": "0.95868744541033099854066840354321221113982328623675938644836212720855238460136236"
      },
      "predictions": {
        "W0": {
          "q_up": {
            "lower": "0.043092829459122287470268494782724592732103035404439694384912058539707332545841784",
            "upper": "0.058679001072334720038849359257400702505589290403979217278554290790712911007373513"
          },
          "chamber": "0<x<1",
          "side": "below"
        },
        "Wplus": {
          "q_up": {
            "lower": "1.1351003444819982873839303729349354462076851129285449163571244968526024763429961",
            "upper": "1.1870105983161345786465806718074133460291449105699898317451913758268373360083218"
          },
          "chamber": "1/2<x<1",
          "side": "above"
        },
        "Wminus": {
          "q_up": {
            "lower": "0.84245246118154005408012285943946913278475413646289818998308108203961355695356551",
            "upper": "0.88097938200904064447282825259015235625052146305806186877584016238222069067884538"
          },
          "chamber": "1/2<x<1",
          "side": "below"
        }
      }
    },
    {
      "branch": "-a",
      "down_selector": "Wminus",
      "inverse_branch": "low",
      "r_down": {
        "lower": "0.9984384613954098729643253571047395368283475221621547943044079902359666522926318",
        "upper": "0.9998778327115455400399468992129964303886038292833556912959201029046651942877588"
      },
      "x_up": {
        "lower": "-0.76237530423758087825489820712538544255400615841493580001161474620121828620339838",
        "upper": "-0.75693140928446436207825551171049740399922531628476017976631799909903257917034854"
      },
      "predictions": {
        "W0": {
          "q_up": {
            "lower": "1.3116899176056830368906424571219867519823608758769946009762018054918517597335400",
            "upper": "1.3211236681872021491218666490799306479454450876771584558278603910444775984045755"
          },
          "chamber": "x<0",
          "side": "above"
        },
        "Wplus": {
          "q_up": {
            "lower": "0.094118086342767129464983530288258280687965466360032464765910409565603627025903112",
            "upper": "0.096691270868116716999660568767110438125634006821875797884652222729154120704740041"
          },
          "chamber": "-1<x<1/2",
          "side": "below"
        },
        "Wminus": {
          "q_up": {
            "lower": "10.342195226329816885733302189768520328709023878057222032548574964235454026875231",
            "upper": "10.624950409192514258452724261037204432697680412615041761419948157646066704871414"
          },
          "chamber": "-1<x<1/2",
          "side": "above"
        }
      }
    },
    {
      "branch": "-b",
      "down_selector": "Wminus",
      "inverse_branch": "high",
      "r_down": {
        "lower": "1.0001219735730147143513212172383890977822889878530502524167514546982182821466266",
        "upper": "1.0015391062031646552227437747128354590741043975418322306523435070990668549484326"
      },
      "x_up": {
        "lower": "-0.75601113999391421763612201925722456477293872584794320345056125236588636050701205",
        "upper": "-0.75068703936609031455690392552281353111017537142717930428210745692241609603402600"
      },
      "predictions": {
        "W0": {
          "q_up": {
            "lower": "1.3227318317135510173217584411856921057134465540511955441868157810076825962674792",
            "upper": "1.3321130478613822387881543831128516810704948304660073510315669561233781089089096"
          },
          "chamber": "x<0",
          "side": "above"
        },
        "Wplus": {
          "q_up": {
            "lower": "0.097128461777523719942209462230599509717242923391075938601016435996497836025064038",
            "upper": "0.099670402261573667595667300152180980887618169678461963642360558515571841982240391"
          },
          "chamber": "-1<x<1/2",
          "side": "below"
        },
        "Wminus": {
          "q_up": {
            "lower": "10.033068767753273486137177593087896464059865724878753592160224089443034335425496",
            "upper": "10.295643333573390976325743697328069995338549129826307749106094643015864222585703"
          },
          "chamber": "-1<x<1/2",
          "side": "above"
        }
      }
    },
    {
      "branch": "-c",
      "down_selector": "Wminus",
      "inverse_branch": "high",
      "r_down": {
        "lower": "1.8924395845872475578370050115960714984543550165534930253487022654493299178568578",
        "upper": "1.9208555963703085657216186081176411734832452225337028000962562637992520064855739"
      },
      "x_up": {
        "lower": "0.45277392681651101853874928490188675531437757427474977433021550593926180908876982",
        "upper": "0.46598591975608614750454178891784106815412841980674742960912241427070207443698766"
      },
      "predictions": {
        "W0": {
          "q_up": {
            "lower": "1.1459875880443685938136033423539476500434247339632982461037552213679525467181600",
            "upper": "1.2086077416848589538354488614167986801152927711398812769571583684124112307995075"
          },
          "chamber": "0<x<1",
          "side": "above"
        },
        "Wplus": {
          "q_up": {
            "lower": "15.381057844593618266086010113938199392429184778511643741366466821615541559683082",
            "upper": "21.549692204574535840544618211928110102920888950043375818528698063672290985023234"
          },
          "chamber": "-1<x<1/2",
          "side": "above"
        },
        "Wminus": {
          "q_up": {
            "lower": "0.046404375083729572853082486270125982011521307752872074718789281060764217189022521",
            "upper": "0.065015034083074857734608377337443936959369819447150494348298247814493741409958907"
          },
          "chamber": "-1<x<1/2",
          "side": "below"
        }
      }
    }
  ]
}


==> anc/provenance.txt <==
NUMERICAL SOURCES AND CONVENTIONS
Sources accessed 9--10 November 2026.

1. S. Antusch, K. Hinze and S. Saad,
   Updated Running Quark and Lepton Parameters at Various Scales,
   Phys. Rev. D 113, 095011 (2026), doi:10.1103/fdcc-ycph.
   https://arxiv.org/pdf/2510.01312v2

   Eq. (2.4), printed page 3 (PDF page 4): SM MSbar Yukawas at MZ.
   Table 2, printed page 13 (PDF page 14): SM MSbar Yukawas at eight scales
   from 1 TeV to 10^16 GeV. The PDG-2024 input set is used throughout.
   Quoted symmetric 1-sigma HPD half-widths are retained as published.
   Scientific-notation scale factors are included in inputs.json.
   Section 4.6 distinguishes these parametric errors from model-dependent
   theoretical corrections. ahs_quark_rounding_units.json records the source
   coefficient strings and their last-place units for all 54 quark pairs.
   The source displays the precision; rounding to nearest is an explicit
   assumption for the separately reported rounding-padded boxes.

2. F. Takahashi et al. (Particle Data Group),
   Review of Particle Physics, Int. J. Mod. Phys. A 41, 2630011 (2026).
   https://pdg.lbl.gov/2026/tables/rpp2026-sum-quarks.pdf
   https://pdg.lbl.gov/2026/tables/rpp2026-sum-leptons.pdf

   Light-quark masses are MSbar at 2 GeV; quoted intervals are labelled
   90% CL. Charged-lepton inputs are pole masses. The independent-endpoint
   strange/down box is not a joint confidence interval. Separate mass-ratio
   summaries are shown for comparison, not combined as independent data.

3. Z.-z. Xing, H. Zhang and S. Zhou,
   Updated Values of Running Quark and Lepton Masses,
   Phys. Rev. D 77, 113016 (2008).
   https://arxiv.org/pdf/0712.1419v3

   Table II, MZ column: historical down, strange and bottom running masses.
   For reconstructing the older square-root-ratio errors, the lower and
   upper half-widths are averaged and propagated in independent quadrature.
   Eq. (19) supplies the leading pure-QED pole-to-MSbar conversion used as
   a low-energy illustration.

4. B. G. Teli and T. P. Singh,
   Fermion Mass Hierarchies and the Exceptional Jordan Algebra.
   https://arxiv.org/pdf/2605.24866

   Eq. (60): the transported charged-lepton/down-quark relation.
   Eq. (78) and accompanying discussion: logarithmic-residual objective,
   fitted spectral parameters and information-criterion proxies.
   Table III and Ref. [18]: the historical running-mass comparison.

5. S. Centelles Chulia, X. Li, X.-G. Liu, O. Medina and J. T. Penedo,
   Fermion mass relations in one-parameter modular models.
   https://arxiv.org/abs/2606.25027

   Sections II--III: single-contraction criterion, minimal Kahler potential,
   and finite groups. Eq. (20): leading charged-lepton and down-quark
   hierarchies; Eqs. (21), (22), (25): their mass relations. Section IV:
   supersymmetric running and a selective muon threshold factor 0.764.
   The present article uses the leading-order relations with approximation
   signs and does not rerun their supersymmetric evolution or threshold fit.

6. J. A. Escobar and C. Luhn, The flavor group Delta(6n^2),
   J. Math. Phys. 50, 013524 (2009), arXiv:0809.0639.
   C. Luhn, S. Nasri and P. Ramond, The flavor group Delta(3n^2),
   J. Math. Phys. 48, 073501 (2007), arXiv:hep-th/0701188.

   Standard finite-group families. The manuscript specifies its own
   monomial matrices explicitly and proves the needed restricted
   representation decompositions. verify_selectors.py checks these
   decompositions by exact finite enumeration and character orthogonality.

7. M.-C. Chen, S. Ramos-Sanchez and M. Ratz,
   A note on the predictions of models with modular flavor symmetries,
   Phys. Lett. B 801, 135153 (2020), arXiv:1909.06910.

   Symmetry-allowed nonminimal Kahler terms and their effect on predictivity.

8. Python Software Foundation, decimal module documentation.
   https://docs.python.org/3/library/decimal.html

   Decimal.ln is correctly rounded with ROUND_HALF_EVEN. The interval
   verifier widens the result to its adjacent representable numbers;
   arithmetic endpoints use ROUND_FLOOR and ROUND_CEILING at 80 digits.

COMPUTATIONAL OUTPUTS

The original manuscript tables and numerical macros come from inputs.json
through reproduce.py. The finite-selector macros and machine-readable
results come from verify_selectors.py, using the same experimental inputs.
The full seven-branch certificate and shape tables are generated by
verify_joint_quarks.py from inputs.json and the explicit source-precision
record. algebra_checks.py contains explicit finite Jordan and Clifford
constructions. verify_mass_map.py supplements the analytic proofs
with exact commutant ranks and numerical covariance examples.

No fitted experimental covariance matrix is reconstructed, no complete
published RG calculation is rerun, and no exclusion probability is inferred.


==> anc/reproduce.py <==
#!/usr/bin/env python3
"""Reproduce the manuscript's numerical tables from the included input record.

Python 3 standard library only. Run with --check to compare generated products
without writing them. Published RG evolution is an input, not rerun here.
"""
from pathlib import Path
import argparse
import csv
import io
import json
import math
from algebra_checks import algebra_checks

HERE = Path(__file__).resolve().parent
TEX = HERE.parent / "tex"


def ratio(y, i, j):
    return math.sqrt(y[i][0] / y[j][0])


def rel(y, i):
    return y[i][1] / y[i][0]


def linear_bound(y, i, j):
    return ratio(y, i, j) / 2 * (rel(y, i) + rel(y, j))


def bisect(f, lo, hi, steps=120):
    flo, fhi = f(lo), f(hi)
    assert flo * fhi < 0
    for _ in range(steps):
        mid = (lo + hi) / 2
        fm = f(mid)
        if fm == 0:
            return mid
        if flo * fm <= 0:
            hi = mid
        else:
            lo, flo = mid, fm
    return (lo + hi) / 2


def csv_text(rows):
    buf = io.StringIO()
    writer = csv.DictWriter(buf, fieldnames=list(rows[0]), lineterminator="\n")
    writer.writeheader()
    writer.writerows(rows)
    return buf.getvalue()


def tabular(columns, header, rows):
    return (
        "% Generated by anc/reproduce.py.\n"
        + r"\begin{tabular}{@{}" + columns + r"@{}}" + "\n"
        + r"\toprule" + "\n" + header + r"\\" + "\n"
        + r"\midrule" + "\n"
        + "\n".join(rows) + "\n" + r"\bottomrule" + "\n"
        + r"\end{tabular}" + "\n"
    )


def generate(data):
    delta = math.sqrt(3 / 8)
    d = (1 + delta) / (1 - delta)
    g = (delta + 1 / 3) / (delta - 1 / 3)
    predictions = {
        "D": d, "B": d * (1 + delta),
        "C": (2 / 3 + delta) / (2 / 3 - delta),
        "T": (2 / 3) / (2 / 3 - delta), "L": d, "E": d * g,
    }
    y = data["yukawa"]["MZ"]
    specs = [
        ("u", "e", 2.), ("d", "e", 3.),
        ("s", "d", predictions["D"]), ("b", "s", predictions["B"]),
        ("c", "u", predictions["C"]), ("t", "c", predictions["T"]),
        ("tau", "mu", predictions["L"]), ("mu", "e", predictions["E"]),
    ]
    labels = {"mu": r"\mu", "tau": r"\tau"}
    comparison = []
    tex_comparison = []
    for i, j, pred in specs:
        observed = ratio(y, i, j)
        bound = linear_bound(y, i, j)
        offset = 100 * (pred / observed - 1)
        comparison.append(dict(
            ratio=f"sqrt(m_{i}/m_{j})", ansatz=pred,
            SM_benchmark=observed, linear_bound=bound, offset_percent=offset,
        ))
        label = r"$\sqrt{m_{" + labels.get(i, i) + r"}/m_{" + labels.get(j, j) + r"}}$"
        tex_comparison.append(
            f"{label} & {pred:.5f} & {observed:.5f} & {bound:.5f} & {offset:+.2f}" + r"\\"
        )

    scale_labels = {
        "MZ": r"$M_Z$", "1TeV": r"$10^3$", "3TeV": r"$3\times10^3$",
        "10TeV": r"$10^4$", "100TeV": r"$10^5$",
        "1e7": r"$10^7$", "1e9": r"$10^9$",
        "1e12": r"$10^{12}$", "1e16": r"$10^{16}$",
    }
    scales, tex_scales = [], []
    for name, mu in data["scales_GeV"].items():
        yy = data["yukawa"][name]
        c, t = ratio(yy, "c", "u"), ratio(yy, "t", "c")
        dd, ll = ratio(yy, "s", "d"), ratio(yy, "tau", "mu")
        f = c - 2 * t + 1
        bf = c / 2 * rel(yy, "u") + (c / 2 + t) * rel(yy, "c") + t * rel(yy, "t")
        rr = ll / dd
        br = rr / 2 * sum(rel(yy, i) for i in ("tau", "mu", "s", "d"))
        scales.append(dict(
            label=name, scale_GeV=mu, C=c, T=t, F=f, bound_F=bf,
            D=dd, L=ll, R=rr, bound_R=br,
            sqrt_u_e=ratio(yy, "u", "e"), sqrt_d_e=ratio(yy, "d", "e"),
        ))
        tex_scales.append(
            f"{scale_labels[name]} & {c:.3f} & {t:.3f} & {f:.3f} & {bf:.3f} & {rr:.4f} & {br:.4f}" + r"\\"
        )

    observed = {
        "D": ratio(y, "s", "d"), "B": ratio(y, "b", "s"),
        "C": ratio(y, "c", "u"), "T": ratio(y, "t", "c"),
        "L": ratio(y, "tau", "mu"), "E": ratio(y, "mu", "e"),
    }
    exponents = {k: math.log(observed[k]) / math.log(predictions[k]) for k in predictions}
    cc, tt = observed["C"], observed["T"]
    pstar = bisect(lambda p: cc**(1 / p) - 2 * tt**(1 / p) + 1, .2, .8)
    cbase = cc**(1 / pstar)
    dstar = (2 / 3) * (cbase - 1) / (cbase + 1)
    upfit_c = ((2 / 3 + dstar) / (2 / 3 - dstar))**pstar
    upfit_t = ((2 / 3) / (2 / 3 - dstar))**pstar
    assert abs(upfit_c - cc) < 1e-9 and abs(upfit_t - tt) < 1e-9
    d_at_upfit = ((1 + dstar) / (1 - dstar))**pstar

    pdg = data["pdg_2026"]
    sm, ss = pdg["s_MeV"]
    dm, ds = pdg["d_MeV"]
    pole_taum = math.sqrt(pdg["tau_MeV"][0] / pdg["mu_MeV"][0])
    pole_mue = math.sqrt(pdg["mu_MeV"][0] / pdg["e_MeV"][0])
    me = pdg["e_MeV"][0]
    alpha = data["qed_illustration"]["alpha_zero"]
    mu_qed = data["qed_illustration"]["mu_MeV"]
    me_running = me * (1 - alpha / math.pi * (1 + 1.5 * math.log(mu_qed / me)))
    historical = data["historical_2008"]["masses"]
    history_rows = []
    for i, j in (("s", "d"), ("b", "s")):
        x, yold = historical[i], historical[j]
        rho = math.sqrt(x[0] / yold[0])
        si, sj = (x[1] + x[2]) / 2, (yold[1] + yold[2]) / 2
        sigma = rho / 2 * math.hypot(si / x[0], sj / yold[0])
        history_rows.append(dict(ratio=f"sqrt(m_{i}/m_{j})", value=rho, reconstructed_error=sigma))

    a, b, c = 1/3-delta, 1/3, 1/3+delta
    sorted_lepton_amplitudes = sorted([abs(a*a*c), abs(a*b*c), abs(b*b*b)])
    direct_sorted_low = sorted_lepton_amplitudes[1]/sorted_lepton_amplitudes[0]
    direct_sorted_high = sorted_lepton_amplitudes[2]/sorted_lepton_amplitudes[1]
    direct_mu = abs((1 / 3) / (1 / 3 - delta))
    direct_tau = abs((1 / 3)**2 / ((1 / 3 - delta) * (1 / 3 + delta)))
    assert abs(direct_tau - 8 / 19) < 1e-14
    assert abs(predictions["C"] - 2 * predictions["T"] + 1) < 1e-12
    assert all(row["F"] < 0 and row["R"] < 1 for row in scales)
    assert len(scales) == 9
    macros = {
        "UpResidual": (scales[0]["F"], 5), "UpBound": (scales[0]["bound_F"], 5),
        "UpResidualHigh": (scales[-1]["F"], 5), "UpBoundHigh": (scales[-1]["bound_F"], 5),
        "LeptonResidual": (scales[0]["R"], 5), "LeptonBound": (scales[0]["bound_R"], 5),
        "LeptonResidualHigh": (scales[-1]["R"], 5), "LeptonBoundHigh": (scales[-1]["bound_R"], 5),
        "PDGStrangeDown": (sm / dm, 5), "AnsatzStrangeDown": (d*d, 5),
        "PDGBoxLow": ((sm-ss)/(dm+ds), 5), "PDGBoxHigh": ((sm+ss)/(dm-ds), 5),
        "PDGStrangeDownFromRatios": (pdg["s_over_mud_central"]*(1+pdg["u_over_d_central"])/2, 5),
        "PDGTauMuon": (pole_taum, 5), "PDGMuonElectron": (pole_mue, 5),
        "RunningTauMuon": (observed["L"], 5), "RunningMuonElectron": (observed["E"], 5),
        "TauMuonConversionPercent": (100*(observed["L"]/pole_taum-1), 3),
        "DirectMuonElectron": (direct_mu, 5),
        "DirectSortedLow": (direct_sorted_low, 5),
        "DirectSortedHigh": (direct_sorted_high, 5),
        "PowerUpFit": (pstar, 5), "DeltaUpFit": (dstar, 5),
        "DownAtUpFit": (d_at_upfit, 5),
        "UEMZ": (scales[0]["sqrt_u_e"], 3), "DEMZ": (scales[0]["sqrt_d_e"], 3),
        "UEHigh": (scales[-1]["sqrt_u_e"], 3), "DEHigh": (scales[-1]["sqrt_d_e"], 3),
        "ElectronTwoGeV": (me_running, 4),
        "UETwoGeV": (math.sqrt(pdg["u_MeV"][0]/me_running), 3),
        "DETwoGeV": (math.sqrt(dm/me_running), 3),
        "OldDownRatio": (history_rows[0]["value"], 5),
        "OldDownError": (history_rows[0]["reconstructed_error"], 5),
        "OldBottomRatio": (history_rows[1]["value"], 5),
        "OldBottomError": (history_rows[1]["reconstructed_error"], 5),
    }
    macros.update({"p"+k: (v, 4) for k, v in exponents.items()})
    macros_text = "% Generated by anc/reproduce.py.\n" + "".join(
        "\\newcommand{\\" + name + "}{" + format(value, f".{digits}f") + "}\n"
        for name, (value, digits) in macros.items()
    )
    results = {
        "version": "v9", "scope": "Published rounded inputs, finite algebraic checks and numerical diagnostics; no RG rerun or joint-likelihood inference.",
        "delta0": delta, "comparison": comparison, "scales": scales,
        "fixed_delta_exponents": exponents,
        "two_parameter_up_fit": {"p": pstar, "delta": dstar, "C": upfit_c, "T": upfit_t, "D": d_at_upfit},
        "historical_error_reconstruction": history_rows,
        "diagnostic_macros": {k: v[0] for k, v in macros.items()},
        "algebra": algebra_checks(),
    }
    return {
        HERE/"results.json": json.dumps(results, indent=2)+"\n",
        HERE/"comparison.csv": csv_text(comparison),
        HERE/"scales.csv": csv_text(scales),
        TEX/"numerical_macros.tex": macros_text,
        TEX/"comparison_table.tex": tabular(
            "lrrrr", r"Ratio & Ansatz & SM at $M_Z$ & $b_\rho$ & Offset (\%)", tex_comparison),
        TEX/"scale_table.tex": tabular(
            "lrrrrrr", r"$\mu$ (GeV) & $C$ & $T$ & $F$ & $b_F$ & $R$ & $b_R$", tex_scales),
    }


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--check", action="store_true")
    args = parser.parse_args()
    products = generate(json.loads((HERE/"inputs.json").read_text()))
    for path, content in products.items():
        if args.check:
            assert path.exists() and path.read_bytes() == content.encode(), f"Mismatch: {path.name}"
        else:
            path.parent.mkdir(parents=True, exist_ok=True)
            path.write_bytes(content.encode())
    print("PASS: finite algebra, eight comparisons, nine scale benchmarks, exponent and historical-error checks.")
    print("PASS: generated files " + ("match." if args.check else "written."))


==> anc/results.json <==
{
  "version": "v9",
  "scope": "Published rounded inputs, finite algebraic checks and numerical diagnostics; no RG rerun or joint-likelihood inference.",
  "delta0": 0.6123724356957945,
  "comparison": [
    {
      "ratio": "sqrt(m_u/m_e)",
      "ansatz": 2.0,
      "SM_benchmark": 1.5921655566989563,
      "linear_bound": 0.017065187409442045,
      "offset_percent": 25.615077627141282
    },
    {
      "ratio": "sqrt(m_d/m_e)",
      "ansatz": 3.0,
      "SM_benchmark": 2.3548446153335605,
      "linear_bound": 0.01544382832514595,
      "offset_percent": 27.39694077755759
    },
    {
      "ratio": "sqrt(m_s/m_d)",
      "ansatz": 4.159591794226542,
      "SM_benchmark": 4.4575923849237125,
      "linear_bound": 0.05807999584804259,
      "offset_percent": -6.685236445240161
    },
    {
      "ratio": "sqrt(m_b/m_s)",
      "ansatz": 6.70681115275729,
      "SM_benchmark": 7.298491204092058,
      "linear_bound": 0.0678517657351435,
      "offset_percent": -8.106881748422612
    },
    {
      "ratio": "sqrt(m_c/m_u)",
      "ansatz": 23.55755076535925,
      "SM_benchmark": 22.48737019266188,
      "linear_bound": 0.42906746465346146,
      "offset_percent": 4.759029461998132
    },
    {
      "ratio": "sqrt(m_t/m_c)",
      "ansatz": 12.278775382679623,
      "SM_benchmark": 16.481177551472044,
      "linear_bound": 0.17297356149991433,
      "offset_percent": -25.49819122855743
    },
    {
      "ratio": "sqrt(m_tau/m_mu)",
      "ansatz": 4.159591794226542,
      "SM_benchmark": 4.1214648810899535,
      "linear_bound": 0.0005544857591943539,
      "offset_percent": 0.9250815968740111
    },
    {
      "ratio": "sqrt(m_mu/m_e)",
      "ansatz": 14.097486421442362,
      "SM_benchmark": 14.514277346887706,
      "linear_bound": 0.0018710801544143325,
      "offset_percent": -2.8715926772249323
    }
  ],
  "scales": [
    {
      "label": "MZ",
      "scale_GeV": 91.1876,
      "C": 22.48737019266188,
      "T": 16.481177551472044,
      "F": -9.474984910282206,
      "bound_F": 0.7750145876532901,
      "D": 4.4575923849237125,
      "L": 4.1214648810899535,
      "R": 0.9245943830641411,
      "bound_R": 0.012171351483859755,
      "sqrt_u_e": 1.5921655566989563,
      "sqrt_d_e": 2.3548446153335605
    },
    {
      "label": "1TeV",
      "scale_GeV": 1000.0,
      "C": 22.48757561211455,
      "T": 16.644572708336096,
      "F": -9.80156980455764,
      "bound_F": 0.7873903876813255,
      "D": 4.455541701280761,
      "L": 4.1214636508252225,
      "R": 0.9250196557784418,
      "bound_R": 0.012222035352476818,
      "sqrt_u_e": 1.476064027141892,
      "sqrt_d_e": 2.186928189236745
    },
    {
      "label": "3TeV",
      "scale_GeV": 3000.0,
      "C": 22.475252752780555,
      "T": 16.714958286172138,
      "F": -9.95466381956372,
      "bound_F": 0.811130214359383,
      "D": 4.454632420301365,
      "L": 4.1213602060106,
      "R": 0.9251852492313566,
      "bound_R": 0.013151230710139471,
      "sqrt_u_e": 1.4339432435871258,
      "sqrt_d_e": 2.1229048208833294
    },
    {
      "label": "10TeV",
      "scale_GeV": 10000.0,
      "C": 22.48144039991374,
      "T": 16.77583295781677,
      "F": -10.070225515719802,
      "bound_F": 0.8577391684613178,
      "D": 4.453769815984038,
      "L": 4.1215415475603665,
      "R": 0.9254051551493873,
      "bound_R": 0.013794858751692772,
      "sqrt_u_e": 1.3944193942795897,
      "sqrt_d_e": 2.0692761276022336
    },
    {
      "label": "100TeV",
      "scale_GeV": 100000.0,
      "C": 22.514514275400195,
      "T": 16.86407089523562,
      "F": -10.213627515071046,
      "bound_F": 0.9196874008336972,
      "D": 4.452126297784978,
      "L": 4.121579620582385,
      "R": 0.9257553233907478,
      "bound_R": 0.015265757486121453,
      "sqrt_u_e": 1.330577636755983,
      "sqrt_d_e": 1.9776309563369587
    },
    {
      "label": "1e7",
      "scale_GeV": 10000000.0,
      "C": 22.487657966539015,
      "T": 17.061098472287213,
      "F": -10.634538978035412,
      "bound_F": 0.8902126768980836,
      "D": 4.46059493974681,
      "L": 4.121586010681064,
      "R": 0.9239991674552299,
      "bound_R": 0.013209032419720709,
      "sqrt_u_e": 1.2371863375499663,
      "sqrt_d_e": 1.8390296123975058
    },
    {
      "label": "1e9",
      "scale_GeV": 1000000000.0,
      "C": 22.53202848596432,
      "T": 17.171152694227747,
      "F": -10.810276902491172,
      "bound_F": 0.9756542765886616,
      "D": 4.446359740566291,
      "L": 4.121384869309719,
      "R": 0.9269121505640515,
      "bound_R": 0.012451349741603042,
      "sqrt_u_e": 1.1696311564906943,
      "sqrt_d_e": 1.7469330096965985
    },
    {
      "label": "1e12",
      "scale_GeV": 1000000000000.0,
      "C": 22.525949427851266,
      "T": 17.33400808403267,
      "F": -11.142066740214077,
      "bound_F": 0.931008788180223,
      "D": 4.472135954999579,
      "L": 4.121535443519669,
      "R": 0.9216033423384725,
      "bound_R": 0.014673071662365225,
      "sqrt_u_e": 1.0975052780930636,
      "sqrt_d_e": 1.637277519333946
    },
    {
      "label": "1e16",
      "scale_GeV": 1e+16,
      "C": 22.477243621855347,
      "T": 17.526334864799985,
      "F": -11.575426107744622,
      "bound_F": 1.0581280899003753,
      "D": 4.4549022263293105,
      "L": 4.121470445848566,
      "R": 0.925153962187969,
      "bound_R": 0.017437135830477683,
      "sqrt_u_e": 1.0322442168690988,
      "sqrt_d_e": 1.5534532512754522
    }
  ],
  "fixed_delta_exponents": {
    "D": 1.0485414836214406,
    "B": 1.0444238316622936,
    "C": 0.9852845836309234,
    "T": 1.117369131841361,
    "L": 0.993539932799623,
    "E": 1.0110114642768793
  },
  "two_parameter_up_fit": {
    "p": 0.44892606801704726,
    "delta": 0.6653694250936758,
    "C": 22.487370192661764,
    "T": 16.48117755147196,
    "D": 2.0553072959185603
  },
  "historical_error_reconstruction": [
    {
      "ratio": "sqrt(m_s/m_d)",
      "value": 4.354941703556927,
      "reconstructed_error": 1.0994688205437535
    },
    {
      "ratio": "sqrt(m_b/m_s)",
      "value": 7.248824356090755,
      "reconstructed_error": 1.0276426407065737
    }
  ],
  "diagnostic_macros": {
    "UpResidual": -9.474984910282206,
    "UpBound": 0.7750145876532901,
    "UpResidualHigh": -11.575426107744622,
    "UpBoundHigh": 1.0581280899003753,
    "LeptonResidual": 0.9245943830641411,
    "LeptonBound": 0.012171351483859755,
    "LeptonResidualHigh": 0.925153962187969,
    "LeptonBoundHigh": 0.017437135830477683,
    "PDGStrangeDown": 19.76595744680851,
    "AnsatzStrangeDown": 17.302203894596783,
    "PDGBoxLow": 19.329140461215932,
    "PDGBoxHigh": 20.215982721382293,
    "PDGStrangeDownFromRatios": 19.97823,
    "PDGTauMuon": 4.1009379225950555,
    "PDGMuonElectron": 14.379439582559092,
    "RunningTauMuon": 4.1214648810899535,
    "RunningMuonElectron": 14.514277346887706,
    "TauMuonConversionPercent": 0.5005430192395632,
    "DirectMuonElectron": 1.1945757082473194,
    "DirectSortedLow": 1.9881536043325352,
    "DirectSortedHigh": 1.1945757082473196,
    "PowerUpFit": 0.44892606801704726,
    "DeltaUpFit": 0.6653694250936758,
    "DownAtUpFit": 2.0553072959185603,
    "UEMZ": 1.5921655566989563,
    "DEMZ": 2.3548446153335605,
    "UEHigh": 1.0322442168690988,
    "DEHigh": 1.5534532512754522,
    "ElectronTwoGeV": 0.495083696978337,
    "UETwoGeV": 2.0887552905421405,
    "DETwoGeV": 3.0811271175788733,
    "OldDownRatio": 4.354941703556927,
    "OldDownError": 1.0994688205437535,
    "OldBottomRatio": 7.248824356090755,
    "OldBottomError": 1.0276426407065737,
    "pD": 1.0485414836214406,
    "pB": 1.0444238316622936,
    "pC": 0.9852845836309234,
    "pT": 1.117369131841361,
    "pL": 0.993539932799623,
    "pE": 1.0110114642768793
  },
  "algebra": {
    "coassociative_basis_triples": 64,
    "exact_Jordan_cubic_examples": 4,
    "nilpotent_complex_Jordan_example": "checked",
    "CAR_and_primitive_Fock_projector": "checked",
    "occupation_multiplicities": [
      1,
      3,
      3,
      1
    ],
    "octonionic_left_generator_relations": "checked",
    "rank_of_left_coefficient_idempotent": 4,
    "weak_hypercharge_module_and_SM_anomaly_sums": "checked",
    "mass_identity_rational_examples": 4,
    "scope": "Finite examples and explicit operator checks supplement the written proofs; no claim of computer formalization."
  }
}


==> anc/scales.csv <==
label,scale_GeV,C,T,F,bound_F,D,L,R,bound_R,sqrt_u_e,sqrt_d_e
MZ,91.1876,22.48737019266188,16.481177551472044,-9.474984910282206,0.7750145876532901,4.4575923849237125,4.1214648810899535,0.9245943830641411,0.012171351483859755,1.5921655566989563,2.3548446153335605
1TeV,1000.0,22.48757561211455,16.644572708336096,-9.80156980455764,0.7873903876813255,4.455541701280761,4.1214636508252225,0.9250196557784418,0.012222035352476818,1.476064027141892,2.186928189236745
3TeV,3000.0,22.475252752780555,16.714958286172138,-9.95466381956372,0.811130214359383,4.454632420301365,4.1213602060106,0.9251852492313566,0.013151230710139471,1.4339432435871258,2.1229048208833294
10TeV,10000.0,22.48144039991374,16.77583295781677,-10.070225515719802,0.8577391684613178,4.453769815984038,4.1215415475603665,0.9254051551493873,0.013794858751692772,1.3944193942795897,2.0692761276022336
100TeV,100000.0,22.514514275400195,16.86407089523562,-10.213627515071046,0.9196874008336972,4.452126297784978,4.121579620582385,0.9257553233907478,0.015265757486121453,1.330577636755983,1.9776309563369587
1e7,10000000.0,22.487657966539015,17.061098472287213,-10.634538978035412,0.8902126768980836,4.46059493974681,4.121586010681064,0.9239991674552299,0.013209032419720709,1.2371863375499663,1.8390296123975058
1e9,1000000000.0,22.53202848596432,17.171152694227747,-10.810276902491172,0.9756542765886616,4.446359740566291,4.121384869309719,0.9269121505640515,0.012451349741603042,1.1696311564906943,1.7469330096965985
1e12,1000000000000.0,22.525949427851266,17.33400808403267,-11.142066740214077,0.931008788180223,4.472135954999579,4.121535443519669,0.9216033423384725,0.014673071662365225,1.0975052780930636,1.637277519333946
1e16,1e+16,22.477243621855347,17.526334864799985,-11.575426107744622,1.0581280899003753,4.4549022263293105,4.121470445848566,0.925153962187969,0.017437135830477683,1.0322442168690988,1.5534532512754522


==> anc/selector_results.json <==
{
  "version": "v9",
  "scope": "Aligned monomial finite groups, fixed invariant selectors and metric, direct paired mass law and its positive power family; no complete matter theory.",
  "character_difference_gcds": [
    1,
    2,
    3
  ],
  "all_n_character_separation": "every integer n>=4",
  "positive_polynomial_examples": "positive with exact kernels; D=(1,2,3), nu=1 gives (98,392,882)",
  "groups": [
    {
      "n": 4,
      "group": "Delta(48)",
      "group_order": 48,
      "distinct_diagonal_characters": 10,
      "weight_orbits": [
        [
          [
            0,
            0,
            3
          ],
          [
            0,
            3,
            0
          ],
          [
            3,
            0,
            0
          ]
        ],
        [
          [
            0,
            1,
            2
          ],
          [
            1,
            2,
            0
          ],
          [
            2,
            0,
            1
          ]
        ],
        [
          [
            0,
            2,
            1
          ],
          [
            1,
            0,
            2
          ],
          [
            2,
            1,
            0
          ]
        ],
        [
          [
            1,
            1,
            1
          ]
        ]
      ],
      "constituent_dimensions": [
        3,
        3,
        3,
        1
      ],
      "exact_character_inner_products": [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      "commutant_dimension": 4,
      "rank_three_projectors": 3,
      "degree_six_diagonal_law_dimension": 28
    },
    {
      "n": 4,
      "group": "Delta(96)",
      "group_order": 96,
      "distinct_diagonal_characters": 10,
      "weight_orbits": [
        [
          [
            0,
            0,
            3
          ],
          [
            0,
            3,
            0
          ],
          [
            3,
            0,
            0
          ]
        ],
        [
          [
            0,
            1,
            2
          ],
          [
            0,
            2,
            1
          ],
          [
            1,
            0,
            2
          ],
          [
            1,
            2,
            0
          ],
          [
            2,
            0,
            1
          ],
          [
            2,
            1,
            0
          ]
        ],
        [
          [
            1,
            1,
            1
          ]
        ]
      ],
      "constituent_dimensions": [
        3,
        6,
        1
      ],
      "exact_character_inner_products": [
        [
          1,
          0,
          0
        ],
        [
          0,
          1,
          0
        ],
        [
          0,
          0,
          1
        ]
      ],
      "commutant_dimension": 3,
      "rank_three_projectors": 1,
      "degree_six_diagonal_law_dimension": 16
    },
    {
      "n": 8,
      "group": "Delta(192)",
      "group_order": 192,
      "distinct_diagonal_characters": 10,
      "weight_orbits": [
        [
          [
            0,
            0,
            3
          ],
          [
            0,
            3,
            0
          ],
          [
            3,
            0,
            0
          ]
        ],
        [
          [
            0,
            1,
            2
          ],
          [
            1,
            2,
            0
          ],
          [
            2,
            0,
            1
          ]
        ],
        [
          [
            0,
            2,
            1
          ],
          [
            1,
            0,
            2
          ],
          [
            2,
            1,
            0
          ]
        ],
        [
          [
            1,
            1,
            1
          ]
        ]
      ],
      "constituent_dimensions": [
        3,
        3,
        3,
        1
      ],
      "exact_character_inner_products": [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      "commutant_dimension": 4,
      "rank_three_projectors": 3,
      "degree_six_diagonal_law_dimension": 28
    },
    {
      "n": 8,
      "group": "Delta(384)",
      "group_order": 384,
      "distinct_diagonal_characters": 10,
      "weight_orbits": [
        [
          [
            0,
            0,
            3
          ],
          [
            0,
            3,
            0
          ],
          [
            3,
            0,
            0
          ]
        ],
        [
          [
            0,
            1,
            2
          ],
          [
            0,
            2,
            1
          ],
          [
            1,
            0,
            2
          ],
          [
            1,
            2,
            0
          ],
          [
            2,
            0,
            1
          ],
          [
            2,
            1,
            0
          ]
        ],
        [
          [
            1,
            1,
            1
          ]
        ]
      ],
      "constituent_dimensions": [
        3,
        6,
        1
      ],
      "exact_character_inner_products": [
        [
          1,
          0,
          0
        ],
        [
          0,
          1,
          0
        ],
        [
          0,
          0,
          1
        ]
      ],
      "commutant_dimension": 3,
      "rank_three_projectors": 1,
      "degree_six_diagonal_law_dimension": 16
    }
  ],
  "mass_tests": {
    "lower_slope_bound": 3.607199112884208,
    "benchmarks": [
      {
        "scale": "MZ",
        "D": 4.4575923849237125,
        "B": 7.298491204092058,
        "log_B_over_log_D": 1.3298915725549865,
        "box_lower": 1.312254724303328,
        "box_upper": 1.3478870215978282
      },
      {
        "scale": "1TeV",
        "D": 4.455541701280761,
        "B": 7.230222638548904,
        "log_B_over_log_D": 1.3240113911531632,
        "box_lower": 1.306735070389774,
        "box_upper": 1.3415773709402679
      },
      {
        "scale": "3TeV",
        "D": 4.454632420301365,
        "B": 7.21164849502165,
        "log_B_over_log_D": 1.3224704811382633,
        "box_lower": 1.3042528399353719,
        "box_upper": 1.341010495531386
      },
      {
        "scale": "10TeV",
        "D": 4.453769815984038,
        "B": 7.175486276607678,
        "log_B_over_log_D": 1.3192765607489116,
        "box_lower": 1.3001704794178344,
        "box_upper": 1.3387374830255532
      },
      {
        "scale": "100TeV",
        "D": 4.452126297784978,
        "B": 7.134486730024865,
        "log_B_over_log_D": 1.3157655390367187,
        "box_lower": 1.295257482264496,
        "box_upper": 1.3366931546259322
      },
      {
        "scale": "1e7",
        "D": 4.46059493974681,
        "B": 7.056397530892774,
        "log_B_over_log_D": 1.3067330833255708,
        "box_lower": 1.2876766050583677,
        "box_upper": 1.3262397444688967
      },
      {
        "scale": "1e9",
        "D": 4.446359740566291,
        "B": 7.004981616097251,
        "log_B_over_log_D": 1.304631176359663,
        "box_lower": 1.2879868176064422,
        "box_upper": 1.3215592864326093
      },
      {
        "scale": "1e12",
        "D": 4.472135954999579,
        "B": 6.9233903062974385,
        "log_B_over_log_D": 1.2917746992216637,
        "box_lower": 1.2732217210418235,
        "box_upper": 1.3106973912950504
      },
      {
        "scale": "1e16",
        "D": 4.4549022263293105,
        "B": 6.8539582859867565,
        "log_B_over_log_D": 1.2883666325245597,
        "box_lower": 1.2667919673283772,
        "box_upper": 1.310441797137614
      }
    ],
    "formula_max_relative_residual": 1.5543122344752192e-15,
    "relaxed_domain_central_fit": {
      "r": 0.9990807161725657,
      "power": 0.2372685585063548
    }
  }
}


==> anc/selector_scales.csv <==
scale,D,B,log_B_over_log_D,box_lower,box_upper
MZ,4.4575923849237125,7.298491204092058,1.3298915725549865,1.312254724303328,1.3478870215978282
1TeV,4.455541701280761,7.230222638548904,1.3240113911531632,1.306735070389774,1.3415773709402679
3TeV,4.454632420301365,7.21164849502165,1.3224704811382633,1.3042528399353719,1.341010495531386
10TeV,4.453769815984038,7.175486276607678,1.3192765607489116,1.3001704794178344,1.3387374830255532
100TeV,4.452126297784978,7.134486730024865,1.3157655390367187,1.295257482264496,1.3366931546259322
1e7,4.46059493974681,7.056397530892774,1.3067330833255708,1.2876766050583677,1.3262397444688967
1e9,4.446359740566291,7.004981616097251,1.304631176359663,1.2879868176064422,1.3215592864326093
1e12,4.472135954999579,6.9233903062974385,1.2917746992216637,1.2732217210418235,1.3106973912950504
1e16,4.4549022263293105,6.8539582859867565,1.2883666325245597,1.2667919673283772,1.310441797137614


==> anc/verification_results.json <==
{
  "scope": "Finite mathematical checks, not a fit, phenomenological validation, or peer review.",
  "versions": {
    "numpy": "2.3.5",
    "sympy": "1.14.0"
  },
  "exact": {
    "symbolic_invariant_identities": "all zero residuals",
    "Herm3_equivariant_linear_map_dimension": 2,
    "Sym3_commutant_dimension": 1,
    "Sym3_torus_commutant_dimension": 10,
    "torus_characters": [
      [
        -3,
        -3
      ],
      [
        -2,
        -1
      ],
      [
        -1,
        1
      ],
      [
        0,
        3
      ],
      [
        -1,
        -2
      ],
      [
        0,
        0
      ],
      [
        1,
        2
      ],
      [
        1,
        -1
      ],
      [
        2,
        1
      ],
      [
        3,
        0
      ]
    ],
    "spacing_elimination_identities": "four exact zero residuals"
  },
  "numerical": {
    "largest_covariance_or_singular_value_residual": 2.4677937896644063e-14,
    "largest_orbit_metric_representative_residual": 8.886119947416683e-16,
    "singular_example_B_diagonal": [
      0.0,
      0.0,
      64.0
    ],
    "trace_deformation_diagonal": [
      6.4,
      6.4,
      70.4
    ],
    "determinant_deformation_preserves_singular_example": true,
    "full_rank_example_B": [
      4.000000000000002,
      36.000000000000014,
      729.0
    ],
    "full_rank_example_B_plus_det_squared_I": [
      40.0,
      72.00000000000001,
      765.0
    ]
  },
  "power": {
    "exponents_tested": [
      0.35,
      0.7,
      0.987,
      1.0,
      1.4,
      2.3,
      1.3180748422243402,
      0.9515935545657966,
      1.5110769060192522,
      1.1975679173725733,
      2.210399735841501,
      0.7075062854855686
    ],
    "largest_covariance_residual": 1.3330716412584088e-15,
    "largest_degree_six_homogeneity_residual": 4.263303978815707e-14,
    "largest_ratio_power_residual": 4.440892098500626e-15,
    "diagonal_singular_and_zero_cases": "passed for all exponents"
  }
}


==> anc/verify_joint_quarks.py <==
#!/usr/bin/env python3
"""Outward-rounded certificate for the complete aligned quark-selector test.

Python 3 standard library only. The proof reduces all real spacings to seven
monotone inverse branches. This program encloses those branches; it does not
infer completeness from a parameter scan. Decimal.ln is correctly rounded
to nearest; one adjacent Decimal on either side encloses the exact value.
All arithmetic endpoints use directed rounding at PREC significant digits.

Run with --check to compare the recorded certificate and TeX tables without
rewriting them. Experimental intervals are rectangular marginal-halfwidth
boxes, not joint confidence regions or theoretical-error distributions.
"""
from dataclasses import dataclass
from decimal import Decimal, Context, ROUND_FLOOR, ROUND_CEILING, ROUND_HALF_EVEN
from fractions import Fraction
from pathlib import Path
import argparse
import json
import random

HERE = Path(__file__).resolve().parent
PREC = 80
LOW = Context(prec=PREC, rounding=ROUND_FLOOR)
HIGH = Context(prec=PREC, rounding=ROUND_CEILING)
NEAR = Context(prec=PREC, rounding=ROUND_HALF_EVEN)
ZERO, ONE, TWO = Decimal(0), Decimal(1), Decimal(2)


def decimal(x):
    if isinstance(x, Decimal):
        return x
    assert not isinstance(x, float), "Use exact decimal strings, not binary floats."
    return Decimal(x)


@dataclass(frozen=True)
class Interval:
    lo: Decimal
    hi: Decimal

    def __init__(self, lo, hi=None):
        lo = decimal(lo)
        hi = lo if hi is None else decimal(hi)
        assert lo.is_finite() and hi.is_finite() and lo <= hi
        object.__setattr__(self, "lo", lo)
        object.__setattr__(self, "hi", hi)

    @staticmethod
    def coerce(x):
        return x if isinstance(x, Interval) else Interval(x)

    def __add__(self, other):
        other = self.coerce(other)
        return Interval(LOW.add(self.lo, other.lo), HIGH.add(self.hi, other.hi))

    __radd__ = __add__

    def __neg__(self):
        return Interval(self.hi.copy_negate(), self.lo.copy_negate())

    def __sub__(self, other):
        return self + (-self.coerce(other))

    def __rsub__(self, other):
        return self.coerce(other) + (-self)

    def __mul__(self, other):
        other = self.coerce(other)
        pairs = [(a, b) for a in (self.lo, self.hi) for b in (other.lo, other.hi)]
        return Interval(min(LOW.multiply(a, b) for a, b in pairs),
                        max(HIGH.multiply(a, b) for a, b in pairs))

    __rmul__ = __mul__

    def __truediv__(self, other):
        other = self.coerce(other)
        assert other.lo > 0 or other.hi < 0, "Division interval contains zero."
        return self * Interval(LOW.divide(ONE, other.hi), HIGH.divide(ONE, other.lo))

    def __rtruediv__(self, other):
        return self.coerce(other) / self

    def ln(self):
        assert self.lo > 0
        return Interval(NEAR.next_minus(NEAR.ln(self.lo)),
                        NEAR.next_plus(NEAR.ln(self.hi)))

    def abs(self):
        if self.lo >= 0:
            return self
        if self.hi <= 0:
            return -self
        return Interval(0, max(self.lo.copy_abs(), self.hi))

    def contains(self, other):
        other = self.coerce(other)
        return self.lo <= other.lo <= other.hi <= self.hi

    def record(self):
        return {"lower": str(self.lo), "upper": str(self.hi)}


def hull(*values):
    return Interval(min(x.lo for x in values), max(x.hi for x in values))


def x_at(r):
    r = Interval.coerce(r)
    assert r.lo > 0 and (r.hi < 1 or r.lo > 1)
    return (1-r).abs().ln() / (1+r).ln()


def x_range(r):
    """Use proved monotonicity on each side of r=1, avoiding dependency loss."""
    assert r.lo > 0 and (r.hi < 1 or r.lo > 1)
    return hull(x_at(r.lo), x_at(r.hi))


def inverse_x(target, branch):
    """Enclose the preimage of a narrow target interval by monotone bisection."""
    assert isinstance(target, Interval)
    if branch == "low":
        assert target.hi < -ONE
        lo, hi = ZERO, ONE  # endpoint limits x(0+)=-1, x(1-)=-infinity
        increasing = False
    else:
        assert branch == "high" and target.hi < ONE
        lo, hi = ONE, TWO  # x(1+)=-infinity, x(infinity)=1
        while x_at(hi).lo <= target.hi:
            hi = HIGH.multiply(hi, TWO)
        increasing = True
    for _ in range(500):
        if HIGH.subtract(hi, lo) <= Decimal("1e-32"):
            return Interval(lo, hi)
        mid = NEAR.divide(NEAR.add(lo, hi), TWO)
        assert lo < mid < hi
        value = x_at(mid)
        if value.hi < target.lo:
            if increasing:
                lo = mid
            else:
                hi = mid
        elif value.lo > target.hi:
            if increasing:
                hi = mid
            else:
                lo = mid
        else:
            # Correctness must not silently depend on insufficient precision.
            raise ArithmeticError("Bisection comparison unresolved at the working precision.")
    raise ArithmeticError("Bisection did not reach its width target.")


BRANCHES = [
    ("0a", "W0", lambda q: -1/q, "high", r"W_0\mathrm{a}"),
    ("0b", "W0", lambda q: 1/(1+q), "high", r"W_0\mathrm{b}"),
    ("+a", "Wplus", lambda q: (q-1)/(2*q+1), "high", r"W_+\mathrm{a}"),
    ("+b", "Wplus", lambda q: (q+2)/(2*q+1), "high", r"W_+\mathrm{b}"),
    ("-a", "Wminus", lambda q: -(q+2)/(q-1), "low", r"W_-\mathrm{a}"),
    ("-b", "Wminus", lambda q: -(q+2)/(q-1), "high", r"W_-\mathrm{b}"),
    ("-c", "Wminus", lambda q: (1-q)/(q+2), "high", r"W_-\mathrm{c}"),
]


def branch_r(q, expression, inverse_branch):
    # All six fractional-linear x(q) functions have a nonzero derivative of
    # fixed sign for q>1. Endpoint images therefore enclose the full range.
    assert q.lo > 1
    left = inverse_x(expression(Interval(q.lo)), inverse_branch)
    right = inverse_x(expression(Interval(q.hi)), inverse_branch)
    return hull(left, right)


def shape_coefficients(x, selector):
    """q(x)=(a*x+b)/(c*x+d), on a single sorted-amplitude chamber."""
    if selector == "W0":
        if x.hi < 0:
            return (0, 1, -1, 0), "x<0"
        assert x.lo > 0 and x.hi < 1
        return (-1, 1, 1, 0), "0<x<1"
    if x.hi < -1:
        coefficients, chamber = (-1, -1, -1, 2), "x<-1"
    elif x.lo > -1 and x.hi < Decimal("0.5"):
        coefficients, chamber = (1, 1, -2, 1), "-1<x<1/2"
    else:
        assert x.lo > Decimal("0.5") and x.hi < 1
        coefficients, chamber = (-1, 2, 2, -1), "1/2<x<1"
    if selector == "Wplus":
        return coefficients, chamber
    assert selector == "Wminus"
    a, b, c, d = coefficients
    return (c, d, a, b), chamber


def shape_range(x, selector):
    coefficients, chamber = shape_coefficients(x, selector)
    a, b, c, d = coefficients
    assert a*d-b*c != 0  # derivative has fixed sign away from its pole
    denominator = c*x+d
    assert denominator.lo > 0 or denominator.hi < 0
    def value(t):
        t = Interval(t)
        return (a*t+b)/(c*t+d)
    result = hull(value(x.lo), value(x.hi))
    assert result.lo > 0
    return result, chamber


def shape_box(y, names):
    first, second, third = [y[k] for k in names]
    lo, mi, hi = [Interval(LOW.subtract(v,e), HIGH.add(v,e)) for v, e in (first, second, third)]
    assert lo.lo > 0 and lo.hi < mi.lo and mi.hi < hi.lo
    # q grows with first/third masses and decreases with the middle mass.
    low = (Interval(hi.lo)/mi.hi).ln() / (Interval(mi.hi)/lo.lo).ln()
    high = (Interval(hi.hi)/mi.lo).ln() / (Interval(mi.lo)/lo.hi).ln()
    return Interval(low.lo, high.hi)


def fmt_bound(value, places, lower):
    quantum = Decimal("1e-%d" % places)
    return format((LOW if lower else HIGH).quantize(value, quantum), "f")


def arithmetic_crosscheck():
    """Independent exact rational endpoint checks of interval arithmetic."""
    rng = random.Random(250810131)
    for _ in range(80):
        a, b, c, d = [Decimal(rng.randint(-9999, 9999)).scaleb(-3) for j in range(4)]
        aa, bb = Interval(min(a,b), max(a,b)), Interval(min(c,d), max(c,d))
        for op, expected in [
            (lambda: aa+bb, lambda x,y: x+y),
            (lambda: aa-bb, lambda x,y: x-y),
            (lambda: aa*bb, lambda x,y: x*y),
        ]:
            result = op()
            for x in (aa.lo, aa.hi):
                for y in (bb.lo, bb.hi):
                    exact = expected(Fraction(x), Fraction(y))
                    assert Fraction(result.lo) <= exact <= Fraction(result.hi)
        if bb.lo > 0 or bb.hi < 0:
            result = aa/bb
            for x in (aa.lo, aa.hi):
                for y in (bb.lo, bb.hi):
                    exact = Fraction(x)/Fraction(y)
                    assert Fraction(result.lo) <= exact <= Fraction(result.hi)


def generate():
    arithmetic_crosscheck()
    data = json.loads((HERE/"inputs.json").read_text(), parse_float=Decimal)
    source_precision = json.loads((HERE/"ahs_quark_rounding_units.json").read_text())
    observed_d, observed_u = Interval("1.25", "1.36"), Interval("0.89", "0.94")
    rows, scale_table_rows = [], []
    for name, y in data["yukawa"].items():
        qd, qu = shape_box(y, ("d", "s", "b")), shape_box(y, ("u", "c", "t"))
        assert observed_d.contains(qd) and observed_u.contains(qu)
        # The source-precision record preserves displayed trailing zeros.
        # Under rounding to nearest, half-unit errors in the centre and
        # half-width enlarge the interval by (unit_centre+unit_error)/2.
        # This does not model missing theoretical corrections.
        padded = dict(y)
        for flavor in ("u", "d", "s", "c", "b", "t"):
            value, error = y[flavor]
            entry = source_precision["units"][name][flavor]
            power = entry["common_power_of_ten"]
            assert Decimal(entry["displayed_center_coefficient"]).scaleb(power) == value
            assert Decimal(entry["displayed_error_coefficient"]).scaleb(power) == error
            center_unit, error_unit = Decimal(entry["center_unit"]), Decimal(entry["error_unit"])
            # Decimal preserves the displayed trailing zeros in these strings.
            # Verify the units from the source coefficients rather than trusting
            # a separately entered precision field.
            for field, unit in (("displayed_center_coefficient", center_unit),
                                ("displayed_error_coefficient", error_unit)):
                displayed_exponent = Decimal(entry[field]).as_tuple().exponent
                assert unit == Decimal(1).scaleb(power + displayed_exponent)
            extra = HIGH.divide(HIGH.add(center_unit, error_unit), TWO)
            padded[flavor] = (value, HIGH.add(error, extra))
        qd_padded = shape_box(padded, ("d", "s", "b"))
        qu_padded = shape_box(padded, ("u", "c", "t"))
        assert observed_d.contains(qd_padded) and observed_u.contains(qu_padded)
        rows.append({"scale": name, "q_down": qd.record(), "q_up": qu.record(),
                     "padded_q_down": qd_padded.record(), "padded_q_up": qu_padded.record()})
        scale_table_rows.append((name, qd, qu))

    certificates, table_rows = [], []
    all_low, all_high = [], []
    for label, selector, expression, inverse_branch, tex_label in BRANCHES:
        r = branch_r(observed_d, expression, inverse_branch)
        xu = x_range(Interval("1.5")*r)
        predictions, ranges = {}, []
        for up_selector in ("W0", "Wplus", "Wminus"):
            q, chamber = shape_range(xu, up_selector)
            assert q.hi < observed_u.lo or q.lo > observed_u.hi
            if q.hi < Decimal("0.881"):
                side = "below"
                all_low.append(q.hi)
            else:
                assert q.lo > Decimal("1.135")
                side = "above"
                all_high.append(q.lo)
            predictions[up_selector] = {"q_up": q.record(), "chamber": chamber, "side": side}
            ranges.append(q)
        certificates.append({"branch": label, "down_selector": selector,
            "inverse_branch": inverse_branch, "r_down": r.record(),
            "x_up": xu.record(), "predictions": predictions})
        def tex_iv(iv, places):
            return "$["+fmt_bound(iv.lo,places,True)+",\\,"+fmt_bound(iv.hi,places,False)+"]$"
        table_rows.append("$"+tex_label+"$ & "+tex_iv(r,6)+" & "+" & ".join(tex_iv(q,3) for q in ranges)+r"\\")
    result = {
        "version": "v9-epjp", "decimal_precision": PREC,
        "scope": "All real spectral spacings, aligned invariant triplet selectors, direct pairing and independent positive sector power exponents; fixed s_u/s_d=2/3. Published marginal input boxes, not joint confidence regions.",
        "down_envelope": observed_d.record(), "up_data_envelope": observed_u.record(),
        "excluded_up_interval": Interval("0.881", "1.135").record(),
        "rounding_padding": "Each marginal half-width is enlarged by (source_center_unit+source_error_unit)/2 under explicit rounding to nearest; source precision and trailing zeros are recorded separately. No theoretical uncertainty is modelled.",
        "maximum_prediction_below_gap": str(max(all_low)),
        "minimum_prediction_above_gap": str(min(all_high)),
        "benchmarks": rows, "branches": certificates,
    }
    table = ("% Generated by anc/verify_joint_quarks.py; all endpoints rounded outward.\n"
             +r"\begin{tabular}{@{}lcccc@{}}"+"\n"+r"\toprule"+"\n"
             +r"Branch & $r_d$ & $q_u(W_0)$ & $q_u(W_+)$ & $q_u(W_-)$\\"+"\n"
             +r"\midrule"+"\n"+"\n".join(table_rows)+"\n"+r"\bottomrule"+"\n"+r"\end{tabular}"+"\n")
    scale_labels={"MZ":r"M_Z","1TeV":r"10^3","3TeV":r"3\times10^3","10TeV":r"10^4","100TeV":r"10^5","1e7":r"10^7","1e9":r"10^9","1e12":r"10^{12}","1e16":r"10^{16}"}
    scales_tex=("% Generated by anc/verify_joint_quarks.py; endpoints rounded outward.\n"
                +r"\begin{tabular}{@{}lcc@{}}"+"\n"+r"\toprule"+"\n"
                +r"$\mu$ (GeV) & $q_d$ & $q_u$\\"+"\n"+r"\midrule"+"\n"
                +"\n".join("$"+scale_labels[name]+"$ & "+tex_iv(qd,5)+" & "+tex_iv(qu,5)+r"\\" for name,qd,qu in scale_table_rows)
                +"\n"+r"\bottomrule"+"\n"+r"\end{tabular}"+"\n")
    return {
        HERE/"joint_quark_certificate.json": json.dumps(result,indent=2)+"\n",
        HERE.parent/"tex/joint_quark_table.tex": table,
        HERE.parent/"tex/joint_scale_table.tex": scales_tex,
    }


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--check", action="store_true")
    args = parser.parse_args()
    for path, content in generate().items():
        if args.check:
            assert path.read_text() == content, f"Mismatch: {path.name}"
        else:
            path.write_text(content)
    print("PASS: exact rational arithmetic cross-checks and outward-rounded logarithms.")
    print("PASS: nine data boxes and their last-place-padded versions lie in the stated envelopes.")
    print("PASS: seven complete branches and all 21 up-selector intervals avoid [0.881, 1.135].")
    print("PASS: generated files " + ("match." if args.check else "written."))


==> anc/verify_mass_map.py <==
#!/usr/bin/env python3
"""Finite exact and numerical checks of the manuscript's mass-map arguments.

Run: python verify_mass_map.py
Requires Python 3, NumPy, and SymPy. No network access or data downloads.
Writes verification_results.json beside this script.
"""
from pathlib import Path
import itertools
import json
import math
import numpy as np
import sympy as sp


def exact_checks():
    x, y, z, eta = sp.symbols("x y z eta", positive=True)
    total = x + y + z
    mus = [x / total, y / total, z / total]
    i2, i3 = sum(v*v for v in mus), sp.prod(mus)
    nus = [(v + eta) / (1 + 3*eta) for v in mus]
    identities = {
        "normalized_trace": sum(nus)-1,
        "second_invariant": sum(v*v for v in nus)
            - (i2 + 2*eta + 3*eta**2)/(1+3*eta)**2,
        "third_invariant": sp.prod(nus)
            - (i3+eta*(1-i2)/2+eta**2+eta**3)/(1+3*eta)**3,
    }
    for name, value in identities.items():
        assert sp.factor(value) == 0, name

    # Centralizer of the conjugation action on Herm(3): 81 unknowns, rank 79.
    eye = sp.eye(3)
    herm = [eye, sp.diag(1, -1, 0), sp.diag(0, 1, -1)]
    for i,j in [(0,1),(0,2),(1,2)]:
        a, b = sp.zeros(3), sp.zeros(3)
        a[i,j] = a[j,i] = 1
        b[i,j], b[j,i] = -sp.I, sp.I
        herm.extend([a,b])
    flatten = lambda a: sp.Matrix(list(a))
    change = sp.Matrix.hstack(*(flatten(h) for h in herm))
    change_inv = change.inv()
    adj = []
    for h in herm[1:]:
        adj.append(sp.Matrix.hstack(*[
            change_inv*flatten(sp.I*(h*b-b*h)) for b in herm
        ]))
    constraints = sp.Matrix.vstack(*[
        sp.kronecker_product(a.T, sp.eye(9))
        - sp.kronecker_product(sp.eye(9), a) for a in adj
    ])
    rank = constraints.rank()
    assert rank == 79, rank

    # Commutant on Sym^3(C^3), in an unnormalized monomial basis.
    weights = [(i,j,3-i-j) for i in range(4) for j in range(4-i)]
    index = {w:k for k,w in enumerate(weights)}
    generators = []
    for i,j in [(0,1),(1,0),(1,2),(2,1)]:
        gen = sp.zeros(10)
        for w in weights:
            if w[j]:
                target = list(w)
                target[i] += 1
                target[j] -= 1
                gen[index[tuple(target)],index[w]] = w[j]
        generators.append(gen)
    constraints10 = sp.Matrix.vstack(*[
        sp.kronecker_product(a.T,sp.eye(10))
        - sp.kronecker_product(sp.eye(10),a) for a in generators
    ])
    rank10 = constraints10.rank()
    assert rank10 == 99, rank10
    characters = [(p-r, q-r) for p,q,r in weights]
    assert len(set(characters)) == 10
    cartan = [sp.diag(*(w[j] for w in characters)) for j in (0,1)]
    torus_constraints = sp.Matrix.vstack(*[
        sp.kronecker_product(a.T, sp.eye(10))
        - sp.kronecker_product(sp.eye(10), a) for a in cartan
    ])
    torus_rank = torus_constraints.rank()
    assert torus_rank == 90

    delta = sp.symbols("delta", real=True)
    d = (1+delta)/(1-delta)
    b = d*(1+delta)
    c = (sp.Rational(2,3)+delta)/(sp.Rational(2,3)-delta)
    t = sp.Rational(2,3)/(sp.Rational(2,3)-delta)
    e = d*(delta+sp.Rational(1,3))/(delta-sp.Rational(1,3))
    for residual in (c-2*t+1, b-2*d*d/(d+1),
                     c-(5*d-1)/(5-d), e-d*(2*d-1)/(d-2)):
        assert sp.factor(residual) == 0

    return {
        "symbolic_invariant_identities": "all zero residuals",
        "Herm3_equivariant_linear_map_dimension": 81-rank,
        "Sym3_commutant_dimension": 100-rank10,
        "Sym3_torus_commutant_dimension": 100-torus_rank,
        "torus_characters": characters,
        "spacing_elimination_identities": "four exact zero residuals",
    }


def numerical_checks():
    rng = np.random.default_rng(20261109)
    def unitary(n):
        q,r = np.linalg.qr(rng.normal(size=(n,n))+1j*rng.normal(size=(n,n)))
        phases = np.diag(r)/np.abs(np.diag(r))
        return q @ np.diag(phases.conj())

    weights = [(i,j,3-i-j) for i in range(4) for j in range(4-i)]
    index = {w:k for k,w in enumerate(weights)}
    sym = np.zeros((27,10))
    for w,col in index.items():
        letters = [0]*w[0]+[1]*w[1]+[2]*w[2]
        permutations = set(itertools.permutations(letters))
        for i,j,k in permutations:
            sym[9*i+3*j+k,col] = 1/math.sqrt(len(permutations))
    assert np.allclose(sym.T@sym,np.eye(10))
    def gamma(d):
        return sym.T @ np.kron(np.kron(d,d),d) @ sym
    v = np.eye(10)[:,[index[w] for w in [(2,1,0),(1,1,1),(0,0,3)]]]

    largest = 0.0
    orbit_residual = 0.0
    for _ in range(8):
        d = np.diag(rng.uniform(0.2,1.8,size=3))
        a = gamma(d)
        c = a.conj().T @ a
        ul,ur,gl,gr,u = [unitary(3) for _ in range(5)]
        el,er = v@ul.conj().T,v@ur.conj().T
        p = v@v.conj().T
        # Two representatives of one regular orbit, differing by a torus element.
        theta = rng.uniform(-math.pi, math.pi, size=2)
        torus = np.diag(np.exp(1j*np.array([theta[0], theta[1], -theta.sum()])))
        metric = np.diag(rng.uniform(.2, 2., size=10))
        gu, gut = gamma(u), gamma(u@torus)
        orbit_residual = max(orbit_residual, float(np.max(np.abs(
            gu@metric@gu.conj().T - gut@metric@gut.conj().T))))
        assert np.allclose(gamma(torus)@p, p@gamma(torus))
        scalar = np.trace(p@c).real
        detsq = abs(np.linalg.det(d))**2
        for kind,parameter in [("trace",0.17),("determinant",0.23)]:
            t = scalar if kind == "trace" else detsq
            mass = el.conj().T @ c @ er + parameter*t*(el.conj().T@er)
            # Independent physical chiral family frame transformations.
            elp,erp = el@gl.conj().T,er@gr.conj().T
            transformed = elp.conj().T@c@erp + parameter*t*(elp.conj().T@erp)
            largest = max(largest,float(np.max(np.abs(transformed-gl@mass@gr.conj().T))))
            # Auxiliary SU(3) covariance (unitary conjugation suffices here).
            gu = gamma(u)
            ap = gamma(u@d@u.conj().T)
            cp = ap.conj().T@ap
            ep_l,ep_r = gu@el,gu@er
            pp = gu@p@gu.conj().T
            tp = np.trace(pp@cp).real if kind=="trace" else abs(np.linalg.det(u@d@u.conj().T))**2
            geometric = ep_l.conj().T@cp@ep_r+parameter*tp*(ep_l.conj().T@ep_r)
            largest = max(largest,float(np.max(np.abs(geometric-mass))))
            b = v.conj().T@c@v
            expected = np.sort(np.linalg.eigvalsh(b)+parameter*t)
            measured = np.sort(np.linalg.svd(mass,compute_uv=False))
            largest = max(largest,float(np.max(np.abs(measured-expected))))
    assert largest < 1e-9, largest
    assert orbit_residual < 1e-10, orbit_residual

    # A singular equally spaced spectrum: a=0, b=1, c=2.
    a0 = gamma(np.diag([0.,1.,2.]))
    b0 = v.T@a0.T@a0@v
    trace_deformed = b0+0.1*np.trace(b0)*np.eye(3)
    det_deformed = b0+0.1*0.0*np.eye(3)
    assert np.linalg.matrix_rank(b0)==1
    assert np.linalg.matrix_rank(trace_deformed)==3
    assert np.linalg.matrix_rank(det_deformed)==1

    d1 = np.diag([1.,2.,3.])
    a1 = gamma(d1)
    b1 = v.T@a1.T@a1@v
    b1_deformed = b1+abs(np.linalg.det(d1))**2*np.eye(3)
    assert np.allclose(np.diag(b1),[4.,36.,729.])
    assert np.allclose(np.diag(b1_deformed),[40.,72.,765.])

    return {
        "largest_covariance_or_singular_value_residual": largest,
        "largest_orbit_metric_representative_residual": orbit_residual,
        "singular_example_B_diagonal": np.diag(b0).tolist(),
        "trace_deformation_diagonal": np.diag(trace_deformed).tolist(),
        "determinant_deformation_preserves_singular_example": True,
        "full_rank_example_B": np.diag(b1).tolist(),
        "full_rank_example_B_plus_det_squared_I": np.diag(b1_deformed).tolist(),
    }


def power_checks():
    """Use well-conditioned positive matrices for numerical covariance.

    Kernel checks use diagonal singular matrices, to avoid amplifying
    eigenvalue roundoff at zero when 0 < p < 1. General statements are
    proved by spectral calculus in the manuscript.
    """
    rng = np.random.default_rng(812026)
    def unitary():
        q, _ = np.linalg.qr(rng.normal(size=(3,3))+1j*rng.normal(size=(3,3)))
        return q
    def phi(b, p):
        tr = np.trace(b).real
        if tr == 0:
            return np.zeros_like(b)
        values, vectors = np.linalg.eigh(b)
        assert min(values) >= -1e-12*tr
        values = np.maximum(values, 0.)
        return (vectors*(values**p*tr**(1-p)))@vectors.conj().T
    max_cov = max_hom = max_rat = 0.
    tested_p = [.35, .7, .987, 1., 1.4, 2.3]
    tested_p += rng.uniform(.4, 2.4, size=6).tolist()
    for p in tested_p:
        eigenvalues = np.array([.2, .8, 1.4])
        u, g = unitary(), unitary()
        b = u@np.diag(eigenvalues)@u.conj().T
        bp = phi(b,p)
        max_cov = max(max_cov, float(np.max(np.abs(phi(g@b@g.conj().T,p)-g@bp@g.conj().T))))
        scale = 1.7
        max_hom = max(max_hom, float(np.max(np.abs(phi(scale**6*b,p)-scale**6*bp))))
        out = np.linalg.eigvalsh(bp)
        max_rat = max(max_rat, abs(out[2]/out[1]-(eigenvalues[2]/eigenvalues[1])**p))
        singular = phi(np.diag([0., .5, 1.5]),p)
        assert np.array_equal(singular[:,0], np.zeros(3))
        assert np.linalg.matrix_rank(singular) == 2
        assert np.array_equal(phi(np.zeros((3,3)),p), np.zeros((3,3)))
    assert max(max_cov, max_hom, max_rat) < 1e-10
    return {
        "exponents_tested": tested_p,
        "largest_covariance_residual": max_cov,
        "largest_degree_six_homogeneity_residual": max_hom,
        "largest_ratio_power_residual": max_rat,
        "diagonal_singular_and_zero_cases": "passed for all exponents",
    }


if __name__ == "__main__":
    result = {
        "scope": "Finite mathematical checks, not a fit, phenomenological validation, or peer review.",
        "versions": {"numpy": np.__version__, "sympy": sp.__version__},
        "exact": exact_checks(),
        "numerical": numerical_checks(),
        "power": power_checks(),
    }
    path = Path(__file__).resolve().parent/"verification_results.json"
    path.write_text(json.dumps(result,indent=2)+"\n")
    print(json.dumps(result,indent=2))


==> anc/verify_selectors.py <==
#!/usr/bin/env python3
"""Exact finite-group checks and mass tests for the aligned selector construction.

Python 3 standard library only. --check compares the deterministic outputs
without writing them. Finite checks supplement the analytic proofs; no RG
integration or statistical likelihood is reconstructed.
"""
from pathlib import Path
from collections import deque
import argparse
import csv
import io
import itertools
import json
import math

HERE = Path(__file__).resolve().parent
WEIGHTS = tuple((p, q, 3-p-q) for p in range(4) for q in range(4-p))
BLOCKS = {
    "W0": ((3, 0, 0), (0, 3, 0), (0, 0, 3)),
    "Wplus": ((2, 1, 0), (0, 2, 1), (1, 0, 2)),
    "Wminus": ((1, 2, 0), (0, 1, 2), (2, 0, 1)),
    "W111": ((1, 1, 1),),
}
IDENTITY = ((0, 1, 2), (0, 0, 0))


def compose(g, h, n):
    """Monomial matrices: column j maps to zeta**phase[j] e_perm[j]."""
    gp, ge = g
    hp, he = h
    return (tuple(gp[hp[j]] for j in range(3)),
            tuple((he[j] + ge[hp[j]]) % n for j in range(3)))


def finite_group(n, symmetric):
    gens = [((0, 1, 2), (1, 0, n-1)),
            ((0, 1, 2), (0, 1, n-1)),
            ((1, 2, 0), (0, 0, 0))]
    if symmetric:
        gens.append(((1, 0, 2), (n//2,)*3))  # -P_(12), determinant +1.
    group = {IDENTITY}
    queue = deque([IDENTITY])
    while queue:
        h = queue.popleft()
        for g in gens:
            product = compose(g, h, n)
            if product not in group:
                group.add(product)
                queue.append(product)
    assert len(group) == (6 if symmetric else 3)*n*n
    return sorted(group)


def action(g, weight, n):
    perm, phases = g
    target = [0, 0, 0]
    for j in range(3):
        target[perm[j]] = weight[j]
    return tuple(target), sum(weight[j]*phases[j] for j in range(3)) % n


def orbits(items, actions):
    remaining, result = set(items), []
    while remaining:
        orbit, queue = {min(remaining)}, deque([min(remaining)])
        while queue:
            x = queue.popleft()
            for f in actions:
                y = f(x)
                if y not in orbit:
                    orbit.add(y)
                    queue.append(y)
        result.append(sorted(orbit))
        remaining -= orbit
    return result


def character(g, block, n):
    """Exact trace as coefficients of 1,zeta,...,zeta**(n-1)."""
    coefficients = [0]*n
    for w in block:
        target, phase = action(g, w, n)
        assert target in block
        if target == w:
            coefficients[phase] += 1
    return coefficients


def inner_product_numerator(group, block1, block2, n):
    coefficients = [0]*n
    for g in group:
        a, b = character(g, block1, n), character(g, block2, n)
        for i in range(n):
            for j in range(n):
                coefficients[(j-i) % n] += a[i]*b[j]
    # For n=4,8, the cyclotomic polynomial is x**(n/2)+1.
    return [coefficients[i]-coefficients[i+n//2] for i in range(n//2)]


def group_checks(n, symmetric):
    group = finite_group(n, symmetric)
    chars = [((p-r) % n, (q-r) % n) for p, q, r in WEIGHTS]
    assert len(set(chars)) == 10
    cycle = ((1, 2, 0), (0, 0, 0))
    transposition = ((1, 0, 2), (n//2,)*3)
    generators = [cycle] + ([transposition] if symmetric else [])
    weight_orbits = orbits(WEIGHTS, [lambda w, g=g: action(g, w, n)[0]
                                    for g in generators])
    blocks = list(BLOCKS.values())
    if symmetric:
        blocks = [BLOCKS["W0"], BLOCKS["Wplus"]+BLOCKS["Wminus"], BLOCKS["W111"]]
    assert {frozenset(b) for b in blocks} == {frozenset(o) for o in weight_orbits}
    # Exact character orthogonality independently checks irreducibility and
    # inequivalence. Each constituent therefore has a one-dimensional Hom
    # space into the full symmetric cube.
    gram = []
    for i, b1 in enumerate(blocks):
        row = []
        for j, b2 in enumerate(blocks):
            numerator = inner_product_numerator(group, b1, b2, n)
            expected = [len(group) if i == j else 0] + [0]*(n//2-1)
            assert numerator == expected
            row.append(numerator[0]//len(group))
        gram.append(row)
    full_norm = inner_product_numerator(group, WEIGHTS, WEIGHTS, n)
    assert full_norm == [len(group)*len(blocks)] + [0]*(n//2-1)
    projectors_rank3 = [list(selected) for k in range(len(blocks)+1)
        for selected in itertools.combinations(range(len(blocks)), k)
        if sum(len(blocks[i]) for i in selected) == 3]
    assert len(projectors_rank3) == (1 if symmetric else 3)

    # A diagonal polynomial law has coefficients indexed by (output slot,
    # degree-six monomial). Covariance makes coefficients constant on orbits.
    degree6 = [(i, j, 6-i-j) for i in range(7) for j in range(7-i)]
    pairs = [(slot, w) for slot in range(3) for w in degree6]
    def pair_action(pair, g):
        slot, w = pair
        return g[0][slot], action(g, w, n)[0]
    polynomial_orbits = orbits(pairs, [lambda pair, g=g: pair_action(pair, g)
                                     for g in generators])
    expected_count = 16 if symmetric else 28
    assert len(polynomial_orbits) == expected_count
    return {
        "n": n, "group": "Delta(%d)" % len(group),
        "group_order": len(group), "distinct_diagonal_characters": 10,
        "weight_orbits": weight_orbits,
        "constituent_dimensions": [len(b) for b in blocks],
        "exact_character_inner_products": gram,
        "commutant_dimension": len(blocks),
        "rank_three_projectors": len(projectors_rank3),
        "degree_six_diagonal_law_dimension": expected_count,
    }


def mass_checks(data):
    bound = math.log(25/3)/math.log(9/5)
    rows = []
    for scale, y in data["yukawa"].items():
        d, s, b = [y[k][0] for k in ("d", "s", "b")]
        dd, ds, db = [y[k][1] for k in ("d", "s", "b")]
        D, B = math.sqrt(s/d), math.sqrt(b/s)
        slope = math.log(B)/math.log(D)
        # The slope increases with d and b, and decreases with s, in this
        # positive ordered box. These are interval endpoints, not confidence
        # limits; the marginal inputs have no supplied joint covariance.
        lower = math.log((b-db)/(s+ds))/math.log((s+ds)/(d-dd))
        upper = math.log((b+db)/(s-ds))/math.log((s-ds)/(d+dd))
        assert 1 < lower < slope < upper < bound
        rows.append({"scale": scale, "D": D, "B": B,
                     "log_B_over_log_D": slope,
                     "box_lower": lower, "box_upper": upper})
    max_residual = 0.
    for r in (.01, .1, 1/3, math.sqrt(3/8), 2/3, .9, .99):
        H, J = (1+r)**2/(1-r), 1/(1-r*r)
        assert H > J > 1
        expected = {"W0": ((1-r)**-3, (1+r)**3),
                    "Wplus": (H, J), "Wminus": (J, H)}
        for name, adjacent in expected.items():
            amplitudes = sorted((1-r)**a*(1+r)**c for a, b, c in BLOCKS[name])
            direct = (amplitudes[1]/amplitudes[0], amplitudes[2]/amplitudes[1])
            for power in (.25, .987, 1., 2.3):
                for actual, formula in zip(direct, adjacent):
                    residual = abs((actual/formula)**power-1)
                    max_residual = max(max_residual, residual)
                    assert residual < 1e-12
        # Check the analytically displayed derivative in independent forms.
        A, B = math.log1p(r), -math.log1p(-r)
        derivative = 3*(B/(1+r)-A/(1-r))/(B-A)**2
        entropy = (1+r)*math.log1p(r)+(1-r)*math.log1p(-r)
        derivative2 = -3*entropy/((1-r*r)*(B-A)**2)
        assert derivative < 0 and abs(derivative/derivative2-1) < 1e-10
    # Demonstrate why the upper bound r<2/3 matters: the Wminus formulas
    # can fit both MZ central ratios if the domain is relaxed to r<1.
    D, B = rows[0]["D"], rows[0]["B"]
    target = math.log(B)/math.log(D)
    lo, hi = 1e-6, 1-1e-12
    for _ in range(100):
        mid = (lo+hi)/2
        value = 1+3*math.log1p(mid)/(-math.log1p(-mid*mid))
        if value > target:
            lo = mid
        else:
            hi = mid
    r = (lo+hi)/2
    power = math.log(D)/(-math.log1p(-r*r))
    assert r > 2/3
    assert abs(((1+r)**2/(1-r))**power/B-1) < 1e-12
    return {"lower_slope_bound": bound, "benchmarks": rows,
            "formula_max_relative_residual": max_residual,
            "relaxed_domain_central_fit": {"r": r, "power": power}}, rows


def generate():
    data = json.loads((HERE/"inputs.json").read_text())
    # Exact finite proof of character separation for every n>=4:
    # an alias modulo n requires n to divide both character differences.
    integer_characters = [(p-r, q-r) for p,q,r in WEIGHTS]
    difference_gcds = sorted({math.gcd(abs(a[0]-b[0]),abs(a[1]-b[1]))
                             for a,b in itertools.combinations(integer_characters,2)})
    assert difference_gcds == [1,2,3]
    # Independent examples of the explicit degree-six positive polynomial
    # family, including all placements of a zero and negative eigenvalues.
    for eigenvalues in ((1,2,3),(0,2,3),(1,0,3),(1,2,0),(-1,2,3),(0,0,0)):
        for nu in (0,1,2):
            image=[a*a*(a**4+nu*sum(b**4 for j,b in enumerate(eigenvalues) if j!=i))
                   for i,a in enumerate(eigenvalues)]
            assert all(v>=0 for v in image)
            assert [v==0 for v in image] == [a==0 for a in eigenvalues]
    assert [a*a*98 for a in (1,2,3)] == [98,392,882]
    groups = [group_checks(n, symmetric) for n in (4, 8) for symmetric in (False, True)]
    masses, rows = mass_checks(data)
    result = {"version": "v9", "scope": "Aligned monomial finite groups, fixed invariant selectors and metric, direct paired mass law and its positive power family; no complete matter theory.",
              "character_difference_gcds": difference_gcds, "all_n_character_separation": "every integer n>=4", "positive_polynomial_examples": "positive with exact kernels; D=(1,2,3), nu=1 gives (98,392,882)", "groups": groups, "mass_tests": masses}
    macros = {
        "SelectorSlopeBound": (masses["lower_slope_bound"], 5),
        "SelectorSlopeMZ": (rows[0]["log_B_over_log_D"], 5),
        "SelectorSlopeBoxLow": (rows[0]["box_lower"], 5),
        "SelectorSlopeBoxHigh": (rows[0]["box_upper"], 5),
        "SelectorSlopeMin": (min(r["log_B_over_log_D"] for r in rows), 5),
        "SelectorSlopeMax": (max(r["log_B_over_log_D"] for r in rows), 5),
        "SelectorRelaxedR": (masses["relaxed_domain_central_fit"]["r"], 6),
        "SelectorRelaxedP": (masses["relaxed_domain_central_fit"]["power"], 6),
    }
    macro_text = "% Generated by anc/verify_selectors.py.\n" + "".join(
        "\\newcommand{\\"+name+"}{"+format(value, f".{digits}f")+"}\n"
        for name, (value, digits) in macros.items())
    stream = io.StringIO()
    writer = csv.DictWriter(stream, fieldnames=list(rows[0]), lineterminator="\n")
    writer.writeheader()
    writer.writerows(rows)
    return {HERE/"selector_results.json": json.dumps(result, indent=2)+"\n",
            HERE/"selector_scales.csv": stream.getvalue(),
            HERE.parent/"tex/selector_macros.tex": macro_text}


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--check", action="store_true")
    args = parser.parse_args()
    for path, content in generate().items():
        if args.check:
            assert path.read_text() == content, f"Mismatch: {path.name}"
        else:
            path.write_text(content)
    print("PASS: four exact group closures, character orthogonality, selector and polynomial-law counts.")
    print("PASS: sorted mass formulas, nine scale tests, and explicit relaxed-domain counterexample.")
    print("PASS: generated files " + ("match." if args.check else "written."))

